A complete symmetric rank-two modularity classification, obtained through a sharp uniform degree bound

We classify modular Nahm sums with a rational symmetric positive-definite two-by-two matrix and rational shifts. Up to coordinate exchange, every modular datum belongs to three explicit rational-point families, is a product of two modular rank-one sums, or is one of thirty-four exceptional triples on twelve matrices. The list consists of Zagier's rank-two examples, the Vlasenko--Zwegers additions and split products; no further data occur. The proof first bounds the joint degree of the distinguished Nahm point by four, using an initial degree bound of twenty-four and exact local exclusions at the prime 7. Explicit height and exponent bounds then give exhaustive arithmetic classifications in degrees one through four. Exact polynomial elimination determines all rational shifts, and published identities of q-series establish modularity of the survivors. The degree bound is sharp. The finite steps are accompanied by exact certificates, verification programs and independently implemented checks. Computational companion: https://github.com/johnngy44/math/releases

==> anc/COMPANION_VALIDATION.json <==
{
  "all_eight_nested_archives_byte_identical": true,
  "all_outer_crc_and_sha256_checks_passed": true,
  "archive": "rank_two_classification_computations.zip",
  "archive_container_references": 1,
  "bytes": 236433237,
  "complete_restore_from_final_zip": true,
  "distinct_cited_names": 51,
  "doi": "10.5281/zenodo.24062300",
  "doi_status_at_packaging": "DOI reserved; publication handled separately",
  "elapsed_seconds": 19.583,
  "fresh_exact_table_status": "PASS_EXACT_TABLE_AND_FAMILY_MATCH",
  "large_mathematical_producers_executed": false,
  "outer_zip_members": 148,
  "packed_files_verified": 147,
  "paper_reference_records": 59,
  "publication_tex_files_fingerprinted": 38,
  "restoration": {
    "archive_container_references": 1,
    "fresh_evidence_files_verified": 636,
    "global_active_components_in_retained_record": 42,
    "global_files_verified": 9888,
    "global_rows_closed_in_retained_record": 29,
    "paper_reference_records": 59,
    "paper_source_files_verified": 38,
    "resolved_paper_paths_checked": 112
  },
  "restored_integrity_second_check": true,
  "sha256": "4cfb3f61261bc793b6dea7418f4c4b1cc1014728c7d2ab9f1a4283fc2304747a",
  "status": "PASS",
  "table_exceptional_counts": {
    "cubic": 12,
    "matrix_classes": 12,
    "quadratic": 18,
    "quartic": 4,
    "total": 34
  },
  "unresolved_paper_paths": 0
}


==> anc/README.txt <==
ANCILLARY FILES FOR THE CLASSIFICATION PAPER

This directory accompanies the manuscript source. It contains the
in-paper dependency map, exceptional triples, compact certificates,
and the exact checks made during the revision. The full raw-data
companion is a separate archive, not part of this ancillary directory.

SOURCE MAP
dependency_map.json maps 42 proof components and 29 terminal cases
to labels in the manuscript. Component-specific maps give additional
entry points. These maps locate arguments; they are not proof certificates.
classification_data.json gives the exceptional classification data.
revision_checks/README.txt describes the included verification programs.

COMPUTATIONAL COMPANION
File: rank_two_classification_computations.zip
Version-specific DOI: https://doi.org/10.5281/zenodo.24062300
SHA-256: 4cfb3f61261bc793b6dea7418f4c4b1cc1014728c7d2ab9f1a4283fc2304747a
After extraction, run restore_companion.py. The restored root contains
README.txt, REPRODUCE.txt and CITED_FILE_INDEX.txt. The companion has
its own anc/ directory; paths in the paper refer to the restored
companion unless explicitly identified as ancillary files of the
manuscript submission.

ARXIV SOURCE REVISION
The Part II overview and bar-notation clarification were added to the
arXiv source on 9 November 2026. They change no mathematical statement,
classification table, computational count or cited data path.
COMPANION_VALIDATION.json is the preserved validation record for the
8 November source and companion: its 38 publication-TeX fingerprints
refer to that earlier snapshot, not to this revised 39-file TeX source.
The companion's paper_snapshot/ and archive checksum remain unchanged.
SOURCE_MANIFEST.json in the submission root fingerprints the revised
arXiv source and ancillary files.

EXECUTION RECORDS
Appendix F.6 and the companion README distinguish preserved execution
records from fresh reruns. Detailed review records, including
REVISION_REVIEW.txt, are retained in the companion. Restoration and
hash verification do not replace execution of mathematical producers.


==> anc/bilinear_repair/bilinear_bezout_certificates.json <==
{
  "all_ok": true,
  "count": 6,
  "certificates": [
    {
      "case": "special_001_distinct",
      "generators": [
        "a*d - b^2 - d",
        "a*d - b^2 - d",
        "a^2*d^2 - a^2*d + a*b^3 - 2*a*b^2*d + a*b^2 - 2*a*d^3 + 4*a*d^2 - 2*a*d + b^4 + b^3*d - 2*b^3 + 3*b^2*d^2 - 4*b^2*d + b^2 + d^4 - 3*d^3 + 3*d^2 - d",
        "a^2*b - a*b - a*d^2 + a*d + b^3 + 2*b^2*d - b^2 + d^3 - 2*d^2 + d",
        "a^5*b*d^3*t - a^5*b*d^2*t - a^4*b^3*d^2*t + a^4*b^3*d*t - 2*a^4*b*d^4*t + 3*a^4*b*d^3*t - a^4*b*d^2*t + 6*a^3*b^3*d^3*t - 7*a^3*b^3*d^2*t + a^3*b^3*d*t + a^3*b*d^5*t - a^3*b*d^4*t - a^3*b*d^3*t + a^3*b*d^2*t - 4*a^2*b^5*d^2*t + 4*a^2*b^5*d*t - a^2*b^3*d^4*t - 3*a^2*b^3*d^3*t + 5*a^2*b^3*d^2*t - a^2*b^3*d*t - a^2*b*d^5*t + 3*a^2*b*d^4*t - 3*a^2*b*d^3*t + a^2*b*d^2*t + 4*a*b^5*d^2*t - 4*a*b^5*d*t + a*b^3*d^4*t - 3*a*b^3*d^3*t + 3*a*b^3*d^2*t - a*b^3*d*t - 1"
      ],
      "bezout_coefficients": [
        "0",
        "3*t*a^3*b^2*d^5-3*t*a*b^4*d^5-3*t*a^3*b*d^6+9*t*a^2*b^2*d^6+3*t*a*b^3*d^6-3*t*b^4*d^6-3*t*a^2*b*d^7+3*t*a*b^2*d^7+3*t*b^3*d^7+3*t*a*b*d^8-3*t*b^2*d^8+3*t*b*d^9-8*t*a^3*b^2*d^4+8*t*a*b^4*d^4+11*t*a^3*b*d^5-38*t*a^2*b^2*d^5-t*a*b^3*d^5+14*t*b^4*d^5+5*t*a^2*b*d^6-24*t*a*b^2*d^6-19*t*b^3*d^6+2*t*a^2*d^7-13*t*a*b*d^7+12*t*b^2*d^7-19*t*b*d^8-2*t*d^9+7*t*a^3*b^2*d^3-7*t*a*b^4*d^3-15*t*a^3*b*d^4+115/2*t*a^2*b^2*d^4-25/2*t*a*b^3*d^4-23*t*b^4*d^4+6*t*a^2*b*d^5+64*t*a*b^2*d^5+63/2*t*b^3*d^5-15/2*t*a^2*d^6+63/2*t*a*b*d^6-29/2*t*b^2*d^6+93/2*t*b*d^7+23/2*t*d^8+t*a^4*b*d^2-2*t*a^3*b^2*d^2+4*t*a^2*b^3*d^2+2*t*a*b^4*d^2+7*t*a^3*b*d^3-37*t*a^2*b^2*d^3+16*t*a*b^3*d^3+16*t*b^4*d^3-33/2*t*a^2*b*d^4-75*t*a*b^2*d^4-15*t*b^3*d^4+19/2*t*a^2*d^5-101/2*t*a*b*d^5-t*b^2*d^5+1/2*t*a*d^6-56*t*b*d^6-27*t*d^7-t*a^4*b*d-4*t*a^2*b^3*d+t*a^3*b*d^2+17/2*t*a^2*b^2*d^2-19/2*t*a*b^3*d^2-4*t*b^4*d^2+10*t*a^2*b*d^3+81/2*t*a*b^2*d^3-4*t*b^3*d^3-9/2*t*a^2*d^4+45*t*a*b*d^4+11*t*b^2*d^4+67/2*t*b*d^5+63/2*t*d^6-t*a^3*b*d+4*t*a*b^3*d-5/2*t*a^2*b*d^2-17/2*t*a*b^2*d^2+7/2*t*b^3*d^2+1/2*t*a^2*d^3-15*t*a*b*d^3-9/2*t*b^2*d^3-3/2*t*a*d^4-15/2*t*b*d^4-35/2*t*d^5+t*a^2*b*d-2*t*a*b*d^2+t*a*d^3-t*b*d^3+3*t*d^4+t*a*b*d+1/2*t*b*d^2+1/2*t*d^3",
        "3*t*a^2*b*d^5-3*t*a*b^2*d^5+6*t*a*b*d^6-3*t*b^2*d^6+3*t*b*d^7-8*t*a^2*b*d^4+8*t*a*b^2*d^4-21*t*a*b*d^5+14*t*b^2*d^5-2*t*a*d^6-19*t*b*d^6-2*t*d^7+7*t*a^2*b*d^3-7*t*a*b^2*d^3+53/2*t*a*b*d^4-23*t*b^2*d^4+11/2*t*a*d^5+75/2*t*b*d^5+23/2*t*d^6-2*t*a^2*b*d^2+2*t*a*b^2*d^2-14*t*a*b*d^3+16*t*b^2*d^3-4*t*a*d^4-31*t*b*d^4-21*t*d^5+5/2*t*a*b*d^2-4*t*b^2*d^2+3/2*t*a*d^3+10*t*b*d^3+13*t*d^4-t*a*d^2-1/2*t*b*d^2-1/2*t*d^3-t*d^2",
        "-3*t*a^2*b*d^6+3*t*a*b^2*d^6-6*t*a*b*d^7+3*t*b^2*d^7-3*t*b*d^8+8*t*a^2*b*d^5-8*t*a*b^2*d^5+27*t*a*b*d^6-20*t*b^2*d^6+2*t*a*d^7+25*t*b*d^7+2*t*d^8-7*t*a^2*b*d^4+7*t*a*b^2*d^4-85/2*t*a*b*d^5+45*t*b^2*d^5-11/2*t*a*d^6-139/2*t*b*d^6-31/2*t*d^7+2*t*a^2*b*d^3-2*t*a*b^2*d^3+28*t*a*b*d^4-46*t*b^2*d^4+4*t*a*d^5+86*t*b*d^5+40*t*d^6+t*a^2*d^3-13/2*t*a*b*d^3+22*t*b^2*d^3-1/2*t*a*d^4-49*t*b*d^4-44*t*d^5-t*a^2*d^2-4*t*b^2*d^2+2*t*a*d^3+21/2*t*b*d^3+35/2*t*d^4-2*t*a*d^2+t*d^3-t*d^2",
        "-1"
      ],
      "identity": "sum_i coefficient_i*generator_i = 1",
      "independently_verified_with_flint": true
    },
    {
      "case": "special_004_distinct",
      "generators": [
        "a*d - b^2 - d",
        "a*d - b^2 - d",
        "a^2*d^3 - 2*a^2*d^2 + a^2*d + a*b^3*d - a*b^3 - a*b^2*d^2 + 2*a*b^2*d - a*b^2 - 2*a*d^2 + 2*a*d - b^5 - b^3*d + 2*b^3 - b^2 + d",
        "a^2*b*d - a^2*b + a^2*d^2 - a^2*d - a*b^3 - a*b^2*d + a*b^2 - a*b*d + a*b - a*d",
        "a^5*b*d^5*t - 3*a^5*b*d^4*t + 3*a^5*b*d^3*t - a^5*b*d^2*t - 3*a^4*b^3*d^4*t + 7*a^4*b^3*d^3*t - 5*a^4*b^3*d^2*t + a^4*b^3*d*t - a^4*b*d^5*t + a^4*b*d^4*t + a^4*b*d^3*t - a^4*b*d^2*t + 3*a^3*b^5*d^3*t - 5*a^3*b^5*d^2*t + 2*a^3*b^5*d*t + 3*a^3*b^3*d^4*t - 7*a^3*b^3*d^3*t + 3*a^3*b^3*d^2*t + a^3*b^3*d*t + 2*a^3*b*d^4*t - 3*a^3*b*d^3*t + a^3*b*d^2*t - a^2*b^7*d^2*t + a^2*b^7*d*t - 3*a^2*b^5*d^3*t + 7*a^2*b^5*d^2*t - 4*a^2*b^5*d*t + a^2*b^3*d^2*t - a^2*b^3*d*t - a^2*b*d^3*t + a^2*b*d^2*t + a*b^7*d^2*t - a*b^7*d*t - 2*a*b^5*d^2*t + 2*a*b^5*d*t + a*b^3*d^2*t - a*b^3*d*t - 1"
      ],
      "bezout_coefficients": [
        "0",
        "t*a^2*b^5*d^2-2*t*a^3*b^3*d^3+t*a^4*b*d^4-t*a^2*b^3*d^4-t*a*b^4*d^4+t*a^3*b*d^5+t*a^2*b^2*d^5-t*a*b^3*d^5+t*a^2*b*d^6-t*a^2*b^5*d+4*t*a^3*b^3*d^2-t*a*b^5*d^2-3*t*a^4*b*d^3+7/2*t*a^2*b^3*d^3+2*t*a*b^4*d^3-1/2*t*b^5*d^3-7/2*t*a^3*b*d^4-3*t*a^2*b^2*d^4+7/2*t*a*b^3*d^4+t*a^3*d^5-5*t*a^2*b*d^5-t*a^2*d^6-2*t*a^3*b^3*d+t*a*b^5*d+3*t*a^4*b*d^2-6*t*a^2*b^3*d^2+t*b^5*d^2+5/2*t*a^3*b*d^3+2*t*a^2*b^2*d^3-2*t*a*b^3*d^3-5/2*t*a^3*d^4+5/2*t*a^2*b*d^4+1/2*t*a*b^2*d^4-1/2*t*b^3*d^4-t*a^2*d^5+1/2*t*a*b*d^5-t*a^4*b*d+4*t*a^2*b^3*d+t*a^3*b*d^2+t*a*b^3*d^2+3/2*t*a^3*d^3+17/2*t*a^2*b*d^3-3/2*t*a*b^2*d^3+2*t*b^3*d^3+9/2*t*a^2*d^4+3/2*t*a*b*d^4+1/2*t*a*d^5-t*a^3*b*d-2*t*a*b^3*d-8*t*a^2*b*d^2+t*a*b^2*d^2-2*t*b^3*d^2-2*t*a^2*d^3-4*t*a*b*d^3-1/2*t*b^2*d^3+7/2*t*a*d^4+t*a^2*b*d+2*t*a*b*d^2+t*b^2*d^2-9/2*t*a*d^3+1/2*t*d^4+t*a*b*d-t*d^3",
        "t*a^2*d^4+t*a*b*d^4+t*a*d^5-5/2*t*a^2*d^3-2*t*a*b*d^3+1/2*t*b^2*d^3-3*t*a*d^4+t*a^2*d^2-t*b^2*d^2+3/2*t*a*d^3+1/2*t*d^4+t*a*d^2-t*d^3",
        "-t*a^2*d^5-t*a*b*d^5-t*a*d^6+5/2*t*a^2*d^4+2*t*a*b*d^4-1/2*t*b^2*d^4+5*t*a*d^5-2*t*a^2*d^3+t*b^2*d^3-1/2*t*a*d^4+2*t*b*d^4-1/2*t*d^5+t*a^2*d^2-7*t*a*d^3-4*t*b*d^3-3*t*d^4+2*t*a*d^2+3*t*d^3+t*d^2",
        "-1"
      ],
      "identity": "sum_i coefficient_i*generator_i = 1",
      "independently_verified_with_flint": true
    },
    {
      "case": "special_004_tangent",
      "generators": [
        "a*d - b^2 - d",
        "a*d - b^2 - d",
        "a^2*d^2 - 2*a^2*d + a^2 - 2*a*b^2*d + 2*a*b^2 - 2*a*d + 2*a + b^4 - 2*b^2 + 1",
        "-a^3*d^4 + 3*a^3*d^3 - 3*a^3*d^2 + a^3*d + 2*a^2*b^3*d^2 - 4*a^2*b^3*d + 2*a^2*b^3 + a^2*b^2*d^3 - 4*a^2*b^2*d^2 + 5*a^2*b^2*d - 2*a^2*b^2 + 3*a^2*d^3 - 6*a^2*d^2 + 3*a^2*d - 4*a*b^5*d + 4*a*b^5 + a*b^4*d^2 - a*b^4*d - 4*a*b^3*d^2 + 12*a*b^3*d - 8*a*b^3 - 2*a*b^2*d^2 + 6*a*b^2*d - 4*a*b^2 - 3*a*d^2 + 3*a*d + 2*b^7 - b^6*d + 2*b^6 + 4*b^5*d - 8*b^5 - b^4*d - 4*b^3*d + 6*b^3 + b^2*d - 2*b^2 + d",
        "a^3*b*d^3*t - a^3*b*d^2*t - a^2*b^3*d^2*t + a^2*b^3*d*t - a^2*b*d^3*t + a^2*b*d^2*t + a*b^3*d^2*t - a*b^3*d*t - 1"
      ],
      "bezout_coefficients": [
        "0",
        "-121/2176*t^2*a^3*b^5*d^4+121/1088*t^2*a^4*b^3*d^5+121/4352*t^2*a^3*b^4*d^5+273/2176*t^2*a^2*b^5*d^5+121/544*t^2*a*b^6*d^5-3/1394*t^2*b^7*d^5-121/2176*t^2*a^5*b*d^6+121/2176*t^2*a^4*b^2*d^6+45/544*t^2*a^3*b^3*d^6-2209/4352*t^2*a^2*b^4*d^6-17177/89216*t^2*a*b^5*d^6-919/22304*t^2*b^6*d^6-363/4352*t^2*a^5*d^7-453/2176*t^2*a^4*b*d^7+937/2176*t^2*a^3*b^2*d^7+8691/44608*t^2*a^2*b^3*d^7-17545/178432*t^2*a*b^4*d^7+3981/89216*t^2*b^5*d^7-633/4352*t^2*a^4*d^8-13/89216*t^2*a^3*b*d^8+26687/89216*t^2*a^2*b^2*d^8-1519/22304*t^2*a*b^3*d^8+6529/178432*t^2*b^4*d^8-28477/178432*t^2*a^3*d^9+2095/89216*t^2*a^2*b*d^9-6529/89216*t^2*a*b^2*d^9+6529/178432*t^2*a^2*d^10+109/2176*t^2*a^3*b^5*d^3-27/1394*t^2*a*b^7*d^3-115/544*t^2*a^4*b^3*d^4-351/4352*t^2*a^3*b^4*d^4-4157/22304*t^2*a^2*b^5*d^4-1301/22304*t^2*a*b^6*d^4+15/1394*t^2*b^7*d^4+351/2176*t^2*a^5*b*d^5-115/1088*t^2*a^4*b^2*d^5-1419/22304*t^2*a^3*b^3*d^5+74787/89216*t^2*a^2*b^4*d^5+45603/89216*t^2*a*b^5*d^5-113/1394*t^2*b^6*d^5+1295/4352*t^2*a^5*d^6-2867/44608*t^2*a^4*b*d^6-83573/89216*t^2*a^3*b^2*d^6-2707/2788*t^2*a^2*b^3*d^6-7091/178432*t^2*a*b^4*d^6-3949/44608*t^2*b^5*d^6+20607/44608*t^2*a^4*d^7-21767/89216*t^2*a^3*b*d^7+3535/22304*t^2*a^2*b^2*d^7+5413/22304*t^2*a*b^3*d^7+5787/44608*t^2*b^4*d^7+29519/178432*t^2*a^3*d^8-69/11152*t^2*a^2*b*d^8-22277/89216*t^2*a*b^2*d^8+6931/89216*t^2*a^2*d^9-11/1088*t^2*a^3*b^5*d^2+27/1394*t^2*a*b^7*d^2+131/1088*t^2*a^4*b^3*d^3+15/272*t^2*a^3*b^4*d^3+5177/89216*t^2*a^2*b^5*d^3-1349/11152*t^2*a*b^6*d^3+3/1394*t^2*b^7*d^3-361/2176*t^2*a^5*b*d^4+131/2176*t^2*a^4*b^2*d^4+923/44608*t^2*a^3*b^3*d^4-50641/178432*t^2*a^2*b^4*d^4-29455/89216*t^2*a*b^5*d^4-235/22304*t^2*b^6*d^4-105/256*t^2*a^5*d^5+12275/22304*t^2*a^4*b*d^5+52195/44608*t^2*a^3*b^2*d^5+2749/2788*t^2*a^2*b^3*d^5+56505/178432*t^2*a*b^4*d^5-75/11152*t^2*b^5*d^5-707/2788*t^2*a^4*d^6+59339/22304*t^2*a^3*b*d^6-222431/89216*t^2*a^2*b^2*d^6+4829/44608*t^2*a*b^3*d^6-14791/89216*t^2*b^4*d^6+56471/44608*t^2*a^3*d^7-12707/89216*t^2*a^2*b*d^7+96379/89216*t^2*a*b^2*d^7-1519/22304*t^2*b^3*d^7-27539/178432*t^2*a^2*d^8-2095/44608*t^2*a*b*d^8-6529/89216*t^2*b^2*d^8-6529/89216*t^2*a*d^9-11/544*t^2*a^4*b^3*d^2-11/1088*t^2*a^3*b^4*d^2+1523/44608*t^2*a^2*b^5*d^2+27/1394*t^2*a*b^6*d^2-15/1394*t^2*b^7*d^2+9/128*t^2*a^5*b*d^3-11/1088*t^2*a^4*b^2*d^3-2639/44608*t^2*a^3*b^3*d^3-29/1088*t^2*a^2*b^4*d^3+10763/89216*t^2*a*b^5*d^3+207/11152*t^2*b^6*d^3+1181/4352*t^2*a^5*d^4-1439/5576*t^2*a^4*b*d^4-822/697*t^2*a^3*b^2*d^4-203/1394*t^2*a^2*b^3*d^4-126273/178432*t^2*a*b^4*d^4-31/22304*t^2*b^5*d^4-21113/44608*t^2*a^4*d^5-153283/44608*t^2*a^3*b*d^5+133963/44608*t^2*a^2*b^2*d^5-71/64*t^2*a*b^3*d^5+4089/22304*t^2*b^4*d^5-134513/44608*t^2*a^3*d^6-52873/44608*t^2*a^2*b*d^6-6719/89216*t^2*a*b^2*d^6+4837/22304*t^2*b^3*d^6+12219/22304*t^2*a^2*d^7+13545/44608*t^2*a*b*d^7-12517/44608*t^2*b^2*d^7-20391/89216*t^2*a*d^8-11/1088*t^2*a^5*b*d^2+1129/22304*t^2*a^3*b^3*d^2-5/1088*t^2*a^2*b^4*d^2-3473/44608*t^2*a*b^5*d^2-15/1394*t^2*b^6*d^2-93/1088*t^2*a^5*d^3-4967/89216*t^2*a^4*b*d^3+3069/5576*t^2*a^3*b^2*d^3-4425/44608*t^2*a^2*b^3*d^3+8541/22304*t^2*a*b^4*d^3-6169/89216*t^2*b^5*d^3+111917/178432*t^2*a^4*d^4+34299/44608*t^2*a^3*b*d^4-34669/44608*t^2*a^2*b^2*d^4+49509/44608*t^2*a*b^3*d^4+42569/178432*t^2*b^4*d^4+194685/89216*t^2*a^3*d^5+40113/22304*t^2*a^2*b*d^5-83715/44608*t^2*a*b^2*d^5-105/11152*t^2*b^3*d^5-188419/89216*t^2*a^2*d^6-26177/89216*t^2*a*b*d^6+18529/44608*t^2*b^2*d^6+99727/178432*t^2*a*d^7+2095/89216*t^2*b*d^7+6529/178432*t^2*d^8-1/256*t*a^3*b^5+1/128*t*a^4*b^3*d+1/512*t*a^3*b^4*d+9/256*t*a^2*b^5*d+11/1088*t^2*a^5*d^2+39/1088*t^2*a^4*b*d^2-1/256*t*a^5*b*d^2-27/1394*t^2*a^3*b^2*d^2+1/256*t*a^4*b^2*d^2-15/544*t^2*a^2*b^3*d^2-3/64*t*a^3*b^3*d^2+23/1088*t^2*a*b^4*d^2-9/512*t*a^2*b^4*d^2+2617/44608*t^2*b^5*d^2-19/256*t*a*b^5*d^2-2695/11152*t^2*a^4*d^3-3/512*t*a^5*d^3+10089/44608*t^2*a^3*b*d^3+3/256*t*a^4*b*d^3-4319/22304*t^2*a^2*b^2*d^3-3/256*t*a^3*b^2*d^3-1033/2624*t^2*a*b^3*d^3+1/128*t*a^2*b^3*d^3-8389/44608*t^2*b^4*d^3+2411/20992*t*a*b^4*d^3+3/256*t*b^5*d^3-29499/89216*t^2*a^3*d^4+15/512*t*a^4*d^4-8809/11152*t^2*a^2*b*d^4+17/256*t*a^3*b*d^4+20491/11152*t^2*a*b^2*d^4-1673/10496*t*a^2*b^2*d^4-1329/22304*t^2*b^3*d^4-395/20992*t*b^4*d^4+109221/44608*t^2*a^2*d^5+935/20992*t*a^3*d^5+31551/89216*t^2*a*b*d^5-3/256*t*a^2*b*d^5-525/5576*t^2*b^2*d^5+395/10496*t*a*b^2*d^5-98903/178432*t^2*a*d^6-395/20992*t*a^2*d^6-5725/44608*t^2*b*d^6+3365/22304*t^2*d^7-1/128*t*a^4*b^3-1/256*t*a^3*b^4-7/256*t*a^2*b^5+1/128*t*a^5*b*d-1/256*t*a^4*b^2*d+3/32*t*a^3*b^3*d+25/512*t*a^2*b^4*d+17/128*t*a*b^5*d+27/1088*t^2*a^4*d^2+1/64*t*a^5*d^2+5/544*t^2*a^3*b*d^2-23/256*t*a^4*b*d^2-39/1394*t^2*a^2*b^2*d^2+1/32*t*a^3*b^2*d^2+1067/22304*t^2*a*b^3*d^2-15/128*t*a^2*b^3*d^2+1/64*t^2*b^4*d^2-693/2624*t*a*b^4*d^2+1/256*t*b^5*d^2-2539/22304*t^2*a^3*d^3-57/512*t*a^4*d^3+18549/44608*t^2*a^2*b*d^3+1/8*t*a^3*b*d^3-406/697*t^2*a*b^2*d^3+4511/10496*t*a^2*b^2*d^3+3123/22304*t^2*b^3*d^3-1/32*t*a*b^3*d^3+8797/20992*t*b^4*d^3-70303/89216*t^2*a^2*d^4-1329/10496*t*a^3*d^4-24733/89216*t^2*a*b*d^4+1/256*t*a^2*b*d^4-37065/89216*t^2*b^2*d^4-4965/5248*t*a*b^2*d^4+77807/178432*t^2*a*d^5+10079/20992*t*a^2*d^5+3/164*t^2*b*d^5-18591/89216*t^2*d^6-1/256*t*a^5*b-5/128*t*a^3*b^3-7/256*t*a^2*b^4-11/256*t*a*b^5-7/512*t*a^5*d+23/256*t*a^4*b*d-1/64*t*a^3*b^2*d+9/128*t*a^2*b^3*d+4199/20992*t*a*b^4*d+649/4352*t*b^5*d-1/544*t^2*a^3*d^2+89/512*t*a^4*d^2-45/544*t^2*a^2*b*d^2-5/32*t*a^3*b*d^2+3/1394*t^2*a*b^2*d^2-2145/5248*t*a^2*b^2*d^2-1057/11152*t^2*b^3*d^2-3/2176*t*a*b^3*d^2-6055/8704*t*b^4*d^2+141/11152*t^2*a^2*d^3+99/5248*t*a^3*d^3-835/89216*t^2*a*b*d^3-131/1088*t*a^2*b*d^3+13929/44608*t^2*b^2*d^3+364935/178432*t*a*b^2*d^3-1/17*t*b^3*d^3+15329/178432*t^2*a*d^4-245287/178432*t*a^2*d^4+35/697*t^2*b*d^4+179/2176*t*a*b*d^4-23461/178432*t*b^2*d^4-181/22304*t^2*d^5+36891/178432*t*a*d^5+1/256*t*a^5-3/256*t*a^4*b+3/128*t*a^2*b^3-11/256*t*a*b^4-5/256*t*b^5-65/512*t*a^4*d-3/32*t*a^3*b*d+685/5248*t*a^2*b^2*d-143/1088*t*a*b^3*d+138303/356864*t*b^4*d-29/544*t^2*a^2*d^2+333/1312*t*a^3*d^2+1/1088*t^2*a*b*d^2+1163/1088*t*a^2*b*d^2+15/1394*t^2*b^2*d^2-36303/22304*t*a*b^2*d^2+397/1088*t*b^3*d^2-7693/44608*t^2*a*d^3+61621/44608*t*a^2*d^3-6515/89216*t^2*b*d^3-311/1088*t*a*b*d^3-44835/178432*t*b^2*d^3+33441/178432*t^2*d^4-67725/44608*t*a*d^4+1/17*t*b*d^4+23/136*t*d^5+9/256*t*a^4+7/128*t*a^3*b+17/128*t*a*b^3-5/256*t*b^4-3087/10496*t*a^3*d-2183/2176*t*a^2*b*d+1247/2624*t*a*b^2*d-367/544*t*b^3*d-57/1088*t^2*a*d^2-61747/178432*t*a^2*d^2+3/64*t^2*b*d^2-71/4352*t*a*b*d^2+3857/4352*t*b^2*d^2-199/1394*t^2*d^3+1108015/356864*t*a*d^3-1331/4352*t*b*d^3-103803/356864*t*d^4+13/128*t*a^3+9/128*t*a^2*b+5/64*t*b^3-44765/178432*t*a^2*d+623/2176*t*a*b*d-4185/10496*t*b^2*d-1/64*t^2*d^2-17383/11152*t*a*d^2-325/4352*t*b*d^2-83495/356864*t*d^3+17/128*t*a^2-13/256*t*a*b-21011/356864*t*a*d+2287/4352*t*b*d-3067/8704*t*d^2+21/256*t*a-15/256*t*b+1/16*b^2+3987/356864*t*d-1/16*a*d+5/256*t+1/8*a-1/16*d-1/8",
        "121/2176*t^2*a^4*b*d^5+121/2176*t^2*a^4*d^6+453/2176*t^2*a^3*b*d^6-121/544*t^2*a^2*b^2*d^6+3/1394*t^2*a*b^3*d^6+453/2176*t^2*a^3*d^7+9935/89216*t^2*a^2*b*d^7-4091/22304*t^2*a*b^2*d^7+9/697*t^2*b^3*d^7+10419/89216*t^2*a^2*d^8-3981/89216*t^2*a*b*d^8+467/11152*t^2*b^2*d^8-2793/89216*t^2*a*d^9-109/2176*t^2*a^4*b*d^4+27/1394*t^2*a^2*b^3*d^4-339/4352*t^2*a^4*d^5-41457/89216*t^2*a^3*b*d^5+1949/22304*t^2*a^2*b^2*d^5+147/1394*t^2*a*b^3*d^5-38341/89216*t^2*a^3*d^6-8597/11152*t^2*a^2*b*d^6-1835/22304*t^2*a*b^2*d^6-111/1394*t^2*b^3*d^6+11891/89216*t^2*a^2*d^7+10043/89216*t^2*a*b*d^7+3611/22304*t^2*b^2*d^7-28225/89216*t^2*a*d^8+2095/89216*t^2*b*d^8+6529/178432*t^2*d^9+11/1088*t^2*a^4*b*d^3-27/1394*t^2*a^2*b^3*d^3+9/256*t^2*a^4*d^4+12303/44608*t^2*a^3*b*d^4+701/11152*t^2*a^2*b^2*d^4-177/697*t^2*a*b^3*d^4+1515/5576*t^2*a^3*d^5+82153/89216*t^2*a^2*b*d^5+3385/2788*t^2*a*b^2*d^5+87/1394*t^2*b^3*d^5-36937/44608*t^2*a^2*d^6+28071/89216*t^2*a*b*d^6-3137/11152*t^2*b^2*d^6+7629/89216*t^2*a*d^7-2391/22304*t^2*b*d^7+25977/178432*t^2*d^8-11/2176*t^2*a^4*d^3-9/136*t^2*a^3*b*d^3+27/2788*t^2*a^2*b^2*d^3+6/41*t^2*a*b^3*d^3-3507/44608*t^2*a^3*d^4-9149/22304*t^2*a^2*b*d^4-4711/5576*t^2*a*b^2*d^4+111/1394*t^2*b^3*d^4+67659/89216*t^2*a^2*d^5-46775/89216*t^2*a*b*d^5-1285/22304*t^2*b^2*d^5+67663/89216*t^2*a*d^6+307/5576*t^2*b*d^6-2317/11152*t^2*d^7+7/544*t^2*a^3*d^3+81/544*t^2*a^2*b*d^3+117/1394*t^2*a*b^2*d^3-105/1394*t^2*b^3*d^3-17653/89216*t^2*a^2*d^4+15341/44608*t^2*a*b*d^4+1973/11152*t^2*b^2*d^4-8033/11152*t^2*a*d^5+2691/44608*t^2*b*d^5+395/89216*t^2*d^6+1/256*t*a^4*b*d+1/256*t*a^4*d^2-3/256*t*a^3*b*d^2+19/1088*t^2*a^2*d^3-3/256*t*a^3*d^3-19/136*t^2*a*b*d^3-17/256*t*a^2*b*d^3-465/2788*t^2*b^2*d^3+51/656*t*a*b^2*d^3+11061/44608*t^2*a*d^4-857/10496*t*a^2*d^4-7007/89216*t^2*b*d^4+3/256*t*a*b*d^4-17/1312*t*b^2*d^4+34725/178432*t^2*d^5+259/10496*t*a*d^5-1/512*t*a^4*d+1/64*t*a^3*d^2+33/256*t*a^2*b*d^2-81/656*t*a*b^2*d^2-13/544*t^2*a*d^3+447/2624*t*a^2*d^3+3/64*t^2*b*d^3+3/128*t*a*b*d^3+537/1312*t*b^2*d^3-26767/178432*t^2*d^4-2109/5248*t*a*d^4-3/256*t*b*d^4-395/20992*t*d^5-1/128*t*a^3*d-9/128*t*a^2*b*d+15/328*t*a*b^2*d-609/5248*t*a^2*d^2-1261/4352*t*a*b*d^2-5/8*t*b^2*d^2-3/128*t^2*d^3+81001/178432*t*a*d^3-69/4352*t*b*d^3+47735/178432*t*d^4+5/256*t*a^2*d+1/8*t*a*b*d+75/328*t*b^2*d-9103/44608*t*a*d^2+1007/4352*t*b*d^2-275/2176*t*d^3+7/128*t*a*d-15/256*t*b*d+17553/178432*t*d^2+15/512*t*d+1/16",
        "-121/4352*t^2*a^3*d^4+273/4352*t^2*a^2*d^5+121/1088*t^2*a*b*d^5-3/2788*t^2*b^2*d^5-7639/178432*t^2*a*d^6-23/1088*t^2*b*d^6+23/4352*t^2*d^7+109/4352*t^2*a^3*d^3-27/2788*t^2*a*b^2*d^3-5021/44608*t^2*a^2*d^4-37/1088*t^2*a*b*d^4+15/2788*t^2*b^2*d^4+14661/178432*t^2*a*d^5-5/136*t^2*b*d^5-55/89216*t^2*d^6-11/2176*t^2*a^3*d^2+27/2788*t^2*a*b^2*d^2+12089/178432*t^2*a^2*d^3-25/544*t^2*a*b*d^3+3/2788*t^2*b^2*d^3-4831/178432*t^2*a*d^4-11/1088*t^2*b*d^4-1119/89216*t^2*d^5-5/2176*t^2*a^2*d^2-15/2788*t^2*b^2*d^2-4077/178432*t^2*a*d^3+3/544*t^2*b*d^3-321/44608*t^2*d^4+23/2176*t^2*a*d^2+1295/178432*t^2*d^3-1/512*t*a^3+9/512*t*a^2*d+1/128*t^2*d^2-19/512*t*a*d^2+3/512*t*d^3-7/512*t*a^2+17/256*t*a*d+1/512*t*d^2-11/512*t*a+649/8704*t*d-5/512*t",
        "121/136*t*a^2*d^4+45/68*t*a*d^5-1/17*t*b*d^5-23/136*t*d^6-109/136*t*a^2*d^3-9/17*t*a*b*d^3-50/17*t*a*d^4+5/17*t*b*d^4+37/136*t*d^5+11/68*t*a^2*d^2+9/17*t*a*b*d^2+65/68*t*a*d^3+1/17*t*b*d^3+69/136*t*d^4+11/34*t*a*d^2-5/17*t*b*d^2+31/136*t*d^3+11/68*t*d^2+1/16*a^2-3/8*a*d+1/16*d^2+1/8*a+1/8*d-15/16"
      ],
      "identity": "sum_i coefficient_i*generator_i = 1",
      "independently_verified_with_flint": true
    },
    {
      "case": "special_005_distinct",
      "generators": [
        "a*d - a - b^2",
        "a*d - a - b^2",
        "a^2*d^2 - a^2*d + a*b^3 - 2*a*b^2*d + a*b^2 - 2*a*d^3 + 2*a*d + b^4 + b^3*d + 3*b^2*d^2 - b^2 + d^4 + d^3 - d^2 - d",
        "a^2*b - a*b - a*d^2 + a*d + b^3 + 2*b^2*d - b^2 + d^3 - d",
        "a^5*b*d^3*t - a^5*b*d^2*t - a^4*b^3*d^2*t + a^4*b^3*d*t - 2*a^4*b*d^4*t - a^4*b*d^3*t + 3*a^4*b*d^2*t + 6*a^3*b^3*d^3*t - 3*a^3*b^3*d^2*t - 3*a^3*b^3*d*t + a^3*b*d^5*t + 3*a^3*b*d^4*t - a^3*b*d^3*t - 3*a^3*b*d^2*t - 4*a^2*b^5*d^2*t + 4*a^2*b^5*d*t - a^2*b^3*d^4*t - 7*a^2*b^3*d^3*t + 5*a^2*b^3*d^2*t + 3*a^2*b^3*d*t - a^2*b*d^5*t - a^2*b*d^4*t + a^2*b*d^3*t + a^2*b*d^2*t + 4*a*b^5*d^2*t - 4*a*b^5*d*t + a*b^3*d^4*t + a*b^3*d^3*t - a*b^3*d^2*t - a*b^3*d*t - 1"
      ],
      "bezout_coefficients": [
        "0",
        "3*t*a^3*b^2*d^5-3*t*a*b^4*d^5-3*t*a^3*b*d^6+9*t*a^2*b^2*d^6+3*t*a*b^3*d^6-3*t*b^4*d^6-3*t*a^2*b*d^7+3*t*a*b^2*d^7+3*t*b^3*d^7+3*t*a*b*d^8-3*t*b^2*d^8+3*t*b*d^9-3*t*a^3*b^2*d^4+3*t*a*b^4*d^4+3*t*a^3*b*d^5-13*t*a^2*b^2*d^5-13*t*a*b^3*d^5+3*t*b^4*d^5+21*t*a^2*b*d^6-11*t*a*b^2*d^6-t*b^3*d^6-2*t*a^2*d^7-t*a*b*d^7+5*t*b^2*d^7-7*t*b*d^8+2*t*d^9-1/2*t*a^3*b^2*d^3+1/2*t*a*b^4*d^3+1/2*t*a^3*b*d^4+2*t*a^2*b^2*d^4+9*t*a*b^3*d^4+1/2*t*b^4*d^4-19*t*a^2*b*d^5+8*t*a*b^2*d^5-5*t*b^3*d^5+4*t*a^2*d^6-39/2*t*a*b*d^6-1/2*t*b^2*d^6+4*t*a*d^7-4*t*d^8+t*a^4*b*d^2+3/2*t*a^3*b^2*d^2+4*t*a^2*b^3*d^2-3/2*t*a*b^4*d^2-7/2*t*a^3*b*d^3+9/2*t*a^2*b^2*d^3+5/2*t*a*b^3*d^3-3/2*t*b^4*d^3+1/2*t*a^2*b*d^4+3*t*a*b^2*d^4+7/2*t*b^3*d^4-3*t*a^2*d^5+21*t*a*b*d^5-t*b^2*d^5-8*t*a*d^6+8*t*b*d^6+t*d^7-t*a^4*b*d-2*t*a^3*b^2*d-4*t*a^2*b^3*d+2*t*a*b^4*d-2*t*a^3*b*d^2-6*t*a^2*b^2*d^2-9*t*a*b^3*d^2+2*t*b^4*d^2+t*a^3*d^3+11/2*t*a^2*b*d^3-29/2*t*a*b^2*d^3+1/2*t*b^3*d^3+13/2*t*a^2*d^4-7*t*a*b*d^4-1/2*t*b^2*d^4+3/2*t*a*d^5-4*t*b*d^5+t*d^6+6*t*a^3*b*d+5/2*t*a^2*b^2*d+21/2*t*a*b^3*d-t*a^3*d^2-13/2*t*a^2*b*d^2+39/2*t*a*b^2*d^2-2*t*b^3*d^2-13*t*a^2*d^3-1/2*t*a*b*d^3-2*t*b^2*d^3+1/2*t*a*d^4+t*b*d^4-t*d^5-7/2*t*a^2*b*d-6*t*a*b^2*d+15/2*t*a^2*d^2+19/2*t*a*b*d^2+2*t*b^2*d^2+17/2*t*a*d^3+t*b*d^3+3*t*d^4-3/2*t*a*b*d-13/2*t*a*d^2-2*t*b*d^2-2*t*d^3",
        "3*t*a^2*b*d^5-3*t*a*b^2*d^5+6*t*a*b*d^6-3*t*b^2*d^6+3*t*b*d^7-3*t*a^2*b*d^4+3*t*a*b^2*d^4-13*t*a*b*d^5+3*t*b^2*d^5+2*t*a*d^6-4*t*b*d^6+2*t*d^7-1/2*t*a^2*b*d^3+1/2*t*a*b^2*d^3+11/2*t*a*b*d^4+1/2*t*b^2*d^4-4*t*a*d^5-2*t*b*d^5-2*t*d^6+3/2*t*a^2*b*d^2-3/2*t*a*b^2*d^2+7/2*t*a*b*d^3-3/2*t*b^2*d^3+3*t*a*d^4+4*t*b*d^4-t*d^5-2*t*a^2*b*d+2*t*a*b^2*d-11/2*t*a*b*d^2+2*t*b^2*d^2-13/2*t*a*d^3-t*b*d^3+9/2*t*a*b*d+7*t*a*d^2-t*d^3-3/2*t*a*d+2*t*d^2",
        "-3*t*a^2*b*d^6+3*t*a*b^2*d^6-6*t*a*b*d^7+3*t*b^2*d^7-3*t*b*d^8+6*t*a^2*b*d^5-6*t*a*b^2*d^5+13*t*a*b*d^6-2*t*a*d^7+t*b*d^7-2*t*d^8-5/2*t*a^2*b*d^4+5/2*t*a*b^2*d^4-13/2*t*a*b*d^5-7/2*t*b^2*d^5+6*t*a*d^6+6*t*b*d^6-2*t*a^2*b*d^3+2*t*a*b^2*d^3-3*t*a*b*d^4+t*b^2*d^4-7*t*a*d^5-2*t*b*d^5+3*t*d^6+t*a^3*d^2+7/2*t*a^2*b*d^2-7/2*t*a*b^2*d^2+t*a^2*d^3+4*t*a*b*d^3-1/2*t*b^2*d^3+19/2*t*a*d^4-3*t*b*d^4+t*d^5-t*a^3*d-2*t*a^2*b*d+2*t*a*b^2*d-6*t*a^2*d^2-t*a*b*d^2-2*t*b^2*d^2-13/2*t*a*d^3+t*b*d^3+t*d^4+5*t*a^2*d-1/2*t*a*b*d-3/2*t*a*d^2-t*d^3+3/2*t*a*d-2*t*d^2",
        "-1"
      ],
      "identity": "sum_i coefficient_i*generator_i = 1",
      "independently_verified_with_flint": true
    },
    {
      "case": "special_006_distinct",
      "generators": [
        "a*d - a - b^2",
        "a*d - a - b^2",
        "a^2*d^3 - a^2*d^2 + a*b^3*d - a*b^2*d^2 - 2*a*d^3 + 2*a*d - b^5 + b^3 + b^2*d^2 + b^2 + d^3 + d^2 - d - 1",
        "a^2*b*d + a^2*d^2 - a^2*d - a*b^3 - a*b^2*d - a*b*d - 2*a*d^2 + a*d + a + b^3 + b^2*d + d^2 - 1",
        "a^5*b*d^5*t - a^5*b*d^4*t - 3*a^4*b^3*d^4*t + 3*a^4*b^3*d^3*t - 3*a^4*b*d^5*t + a^4*b*d^4*t + 2*a^4*b*d^3*t + 3*a^3*b^5*d^3*t - 3*a^3*b^5*d^2*t + 7*a^3*b^3*d^4*t - 7*a^3*b^3*d^3*t + 3*a^3*b*d^5*t + a^3*b*d^4*t - 3*a^3*b*d^3*t - a^3*b*d^2*t - a^2*b^7*d^2*t + a^2*b^7*d*t - 5*a^2*b^5*d^3*t + 7*a^2*b^5*d^2*t - 2*a^2*b^5*d*t - 5*a^2*b^3*d^4*t + 3*a^2*b^3*d^3*t + a^2*b^3*d^2*t + a^2*b^3*d*t - a^2*b*d^5*t - a^2*b*d^4*t + a^2*b*d^3*t + a^2*b*d^2*t + a*b^7*d^2*t - a*b^7*d*t + 2*a*b^5*d^3*t - 4*a*b^5*d^2*t + 2*a*b^5*d*t + a*b^3*d^4*t + a*b^3*d^3*t - a*b^3*d^2*t - a*b^3*d*t - 1"
      ],
      "bezout_coefficients": [
        "0",
        "t*a^2*b^5*d^2-2*t*a^3*b^3*d^3+t*a^4*b*d^4+t*a^2*b^3*d^4+t*a*b^4*d^4-t*a^3*b*d^5-t*a^2*b^2*d^5+t*a*b^3*d^5-t*a^2*b*d^6-t*a^2*b^5*d+t*a^3*b^3*d^2-t*a*b^5*d^2+3/2*t*a^2*b^3*d^3+1/2*t*a*b^4*d^3+3*t*b^5*d^3-1/2*t*a^3*b*d^4-1/2*t*a^2*b^2*d^4-8*t*a*b^3*d^4-t*b^4*d^4+t*a^3*d^5+5*t*a^2*b*d^5+2*t*a*b^2*d^5-t*b^3*d^5-t*a^2*d^6+2*t*a*b*d^6+t*a^3*b^3*d+t*a*b^5*d-t*a^4*b*d^2-11/2*t*a^2*b^3*d^2-3/2*t*a*b^4*d^2-t*b^5*d^2-t*a^4*d^3+9/2*t*a^3*b*d^3+1/2*t*a^2*b^2*d^3+7/2*t*a*b^3*d^3-1/2*t*b^4*d^3+7/2*t*a^3*d^4-1/2*t*a^2*b*d^4+4*t*a*b^2*d^4+4*t*b^3*d^4-2*t*a^2*d^5-4*t*a*b*d^5-t*b^2*d^5+2*t*a*d^6-t*b*d^6+7/2*t*a^2*b^3*d-1/2*t*a*b^4*d-3*t*b^5*d+t*a^4*d^2-7/2*t*a^3*b*d^2+1/2*t*a^2*b^2*d^2+23/2*t*a*b^3*d^2+3/2*t*b^4*d^2-13/2*t*a^3*d^3-19/2*t*a^2*b*d^3-3*t*a*b^2*d^3-5*t*b^3*d^3-6*t*a^2*d^4-5/2*t*a*b*d^4-7/2*t*b^2*d^4+5*t*a*d^5-t*d^6-1/2*t*a^2*b^3+1/2*t*a*b^4+t*b^5+1/2*t*a^3*b*d+1/2*t*a^2*b^2*d-17/2*t*a*b^3*d+1/2*t*b^4*d+7/2*t*a^3*d^2+11/2*t*a^2*b*d^2-4*t*a*b^2*d^2-3*t*b^3*d^2+25/2*t*a^2*d^3+5*t*a*b*d^3-1/2*t*b^2*d^3-7/2*t*a*d^4+5/2*t*b*d^4-4*t*d^5+1/2*t*a*b^3-1/2*t*b^4-3/2*t*a^3*d+1/2*t*a^2*b*d+t*a*b^2*d+6*t*b^3*d-3/2*t*a^2*d^2+t*a*b*d^2+9/2*t*b^2*d^2-9*t*a*d^3+3*t*d^4-t*b^3-5/2*t*a^2*d-t*a*b*d+3/2*t*b^2*d+2*t*a*d^2-2*t*b*d^2+8*t*d^3+1/2*t*a^2-1/2*t*a*b-t*b^2+4*t*a*d-3*t*d^2-1/2*t*a+1/2*t*b-4*t*d+t",
        "-t*a^2*d^4-t*a*b*d^4-t*a*d^5+5/2*t*a^2*d^3-1/2*t*a*b*d^3-3*t*b^2*d^3+5*t*a*d^4+t*b*d^4+t*d^5+1/2*t*a^2*d^2+3/2*t*a*b*d^2+t*b^2*d^2-9/2*t*a*d^3+1/2*t*b*d^3-t*d^4-5/2*t*a^2*d+1/2*t*a*b*d+3*t*b^2*d-9/2*t*a*d^2-3/2*t*b*d^2-2*t*d^3+1/2*t*a^2-1/2*t*a*b-t*b^2+11/2*t*a*d-1/2*t*b*d+2*t*d^2-1/2*t*a+1/2*t*b+t*d-t",
        "t*a^2*d^5+t*a*b*d^5+t*a*d^6-7/2*t*a^2*d^4-1/2*t*a*b*d^4+3*t*b^2*d^4-4*t*a*d^5-t*b*d^5-t*d^6+t*a^3*d^2-4*t*a^2*d^3-t*a*b*d^3-4*t*b^2*d^3+7/2*t*a*d^4-3/2*t*b*d^4-t*a^3*d+11*t*a^2*d^2+t*a*b*d^2-2*t*b^2*d^2+5*t*a*d^3+t*b*d^3+3*t*d^4-5*t*a^2*d+4*t*b^2*d-5*t*a*d^2+2*t*b*d^2+1/2*t*a^2-1/2*t*a*b-t*b^2-t*a*d-3*t*d^2+1/2*t*a-1/2*t*b+t",
        "-1"
      ],
      "identity": "sum_i coefficient_i*generator_i = 1",
      "independently_verified_with_flint": true
    },
    {
      "case": "special_006_tangent",
      "generators": [
        "a*d - a - b^2",
        "a*d - a - b^2",
        "a^2*d^2 - 2*a*b^2*d - 2*a*d^2 - 2*a*d + b^4 + 2*b^2*d - 2*b^2 + d^2 + 2*d + 1",
        "-a^3*d^4 + a^3*d^3 + 2*a^2*b^3*d^2 + a^2*b^2*d^3 + a^2*b^2*d^2 + 3*a^2*d^4 - 3*a^2*d^2 - 4*a*b^5*d + a*b^4*d^2 - a*b^4*d + 4*a*b^3*d - 2*a*b^2*d^3 - 4*a*b^2*d^2 - 2*a*b^2*d - 3*a*d^4 - 3*a*d^3 + 3*a*d^2 + 3*a*d + 2*b^7 - b^6*d - b^6 - 4*b^5 - b^4*d^2 + b^4 - 2*b^3*d^2 + 2*b^3 + b^2*d^3 + 3*b^2*d^2 + 3*b^2*d + b^2 + d^4 + 2*d^3 - 2*d - 1",
        "a^3*b*d^3*t - a^3*b*d^2*t - a^2*b^3*d^2*t + a^2*b^3*d*t - a^2*b*d^3*t + a^2*b*d^2*t + a*b^3*d^2*t - a*b^3*d*t - 1"
      ],
      "bezout_coefficients": [
        "0",
        "-1/1312*t^2*a*b^6*d^5+1/656*t^2*a^2*b^4*d^6+15/2624*t^2*a*b^5*d^6-1/1312*t^2*b^6*d^6-1/1312*t^2*a^3*b^2*d^7-13/1312*t^2*a^2*b^3*d^7+9/2624*t^2*a*b^4*d^7-1/2624*t^2*b^5*d^7+11/2624*t^2*a^3*b*d^8-7/656*t^2*a^2*b^2*d^8-1/1312*t^2*a*b^3*d^8+81/2624*t^2*b^4*d^8+21/2624*t^2*a^3*d^9+3/2624*t^2*a^2*b*d^9-81/1312*t^2*a*b^2*d^9+81/2624*t^2*a^2*d^10-297/1312*t^2*a^2*b^6*d^3+297/656*t^2*a^3*b^4*d^4+4455/2624*t^2*a^2*b^5*d^4-61/328*t^2*a*b^6*d^4-297/1312*t^2*a^4*b^2*d^5-3861/1312*t^2*a^3*b^3*d^5+2461/2624*t^2*a^2*b^4*d^5-1093/2624*t^2*a*b^5*d^5+13/328*t^2*b^6*d^5+3267/2624*t^2*a^4*b*d^6-4105/1312*t^2*a^3*b^2*d^6+393/1312*t^2*a^2*b^3*d^6+11783/1312*t^2*a*b^4*d^6+51/2624*t^2*b^5*d^6+6237/2624*t^2*a^4*d^7+307/2624*t^2*a^3*b*d^7-11653/656*t^2*a^2*b^2*d^7+31/656*t^2*a*b^3*d^7-2193/1312*t^2*b^4*d^7+11467/1312*t^2*a^3*d^8-3/64*t^2*a^2*b*d^8+4399/1312*t^2*a*b^2*d^8+1/1312*t^2*b^3*d^8-1109/656*t^2*a^2*d^9-3/1312*t^2*a*b*d^9+81/1312*t^2*b^2*d^9-81/1312*t^2*a*d^10+729/1312*t^2*a^2*b^6*d^2-729/656*t^2*a^3*b^4*d^3-351/82*t^2*a^2*b^5*d^3+217/656*t^2*a*b^6*d^3+729/1312*t^2*a^4*b^2*d^4+4887/656*t^2*a^3*b^3*d^4-10727/2624*t^2*a^2*b^4*d^4+79/1312*t^2*a*b^5*d^4+55/1312*t^2*b^6*d^4-2079/656*t^2*a^4*b*d^5+12881/1312*t^2*a^3*b^2*d^5+3375/1312*t^2*a^2*b^3*d^5-85941/2624*t^2*a*b^4*d^5+107/2624*t^2*b^5*d^5-18279/2624*t^2*a^4*d^6+1067/328*t^2*a^3*b*d^6+90083/1312*t^2*a^2*b^2*d^6-191/1312*t^2*a*b^3*d^6+2395/1312*t^2*b^4*d^6-101031/2624*t^2*a^3*d^7-3717/2624*t^2*a^2*b*d^7+9281/656*t^2*a*b^2*d^7-25/656*t^2*b^3*d^7-10177/656*t^2*a^2*d^8+271/2624*t^2*a*b*d^8-2233/656*t^2*b^2*d^8+8647/2624*t^2*a*d^9+3/2624*t^2*b*d^9+81/2624*t^2*d^10-567/1312*t^2*a^2*b^6*d+567/656*t^2*a^3*b^4*d^2+4617/1312*t^2*a^2*b^5*d^2+7/164*t^2*a*b^6*d^2-567/1312*t^2*a^4*b^2*d^3-2025/328*t^2*a^3*b^3*d^3+8609/1312*t^2*a^2*b^4*d^3+1093/1312*t^2*a*b^5*d^3-13/164*t^2*b^6*d^3+3483/1312*t^2*a^4*b*d^4-3577/328*t^2*a^3*b^2*d^4-12369/1312*t^2*a^2*b^3*d^4+15159/328*t^2*a*b^4*d^4-49/2624*t^2*b^5*d^4+9747/1312*t^2*a^4*d^5-7403/656*t^2*a^3*b*d^5-136339/1312*t^2*a^2*b^2*d^5+91/164*t^2*a*b^3*d^5+3779/1312*t^2*b^4*d^5+37275/656*t^2*a^3*d^6-257/82*t^2*a^2*b*d^6-117149/1312*t^2*a*b^2*d^6-79/656*t^2*b^3*d^6+145689/2624*t^2*a^2*d^7+3429/2624*t^2*a*b*d^7+285/41*t^2*b^2*d^7+1335/164*t^2*a*d^8-159/2624*t^2*b*d^8-529/328*t^2*d^9+135/1312*t^2*a^2*b^6-135/656*t^2*a^3*b^4*d-81/82*t^2*a^2*b^5*d-433/1312*t^2*a*b^6*d+135/1312*t^2*a^4*b^2*d^2+1161/656*t^2*a^3*b^3*d^2-6397/1312*t^2*a^2*b^4*d^2-361/2624*t^2*a*b^5*d^2-107/1312*t^2*b^6*d^2-513/656*t^2*a^4*b*d^3+6263/1312*t^2*a^3*b^2*d^3+15105/1312*t^2*a^2*b^3*d^3-80433/2624*t^2*a*b^4*d^3-211/2624*t^2*b^5*d^3-4617/1312*t^2*a^4*d^4+35815/2624*t^2*a^3*b*d^4+51985/656*t^2*a^2*b^2*d^4+197/1312*t^2*a*b^3*d^4-1261/328*t^2*b^4*d^4-79395/2624*t^2*a^3*d^5+45011/2624*t^2*a^2*b*d^5+27025/164*t^2*a*b^2*d^5-29/656*t^2*b^3*d^5-89423/2624*t^2*a^2*d^6-4573/2624*t^2*a*b*d^6+731/328*t^2*b^2*d^6-17371/656*t^2*a*d^7-1/164*t^2*b*d^7-3505/2624*t^2*d^8+135/2624*t^2*a^2*b^5+47/328*t^2*a*b^6-135/1312*t^2*a^3*b^3*d+4513/2624*t^2*a^2*b^4*d-1093/2624*t^2*a*b^5*d+13/328*t^2*b^6*d+135/2624*t^2*a^4*b*d^2-595/1312*t^2*a^3*b^2*d^2-8625/1312*t^2*a^2*b^3*d^2+10995/1312*t^2*a*b^4*d^2-55/2624*t^2*b^5*d^2+1917/2624*t^2*a^4*d^3-18809/2624*t^2*a^3*b*d^3-11227/328*t^2*a^2*b^2*d^3-821/656*t^2*a*b^3*d^3-979/1312*t^2*b^4*d^3-1197/1312*t^2*a^3*d^4-6305/328*t^2*a^2*b*d^4-196699/1312*t^2*a*b^2*d^4+65/328*t^2*b^3*d^4-110159/2624*t^2*a^2*d^5-6911/2624*t^2*a*b*d^5-8739/656*t^2*b^2*d^5-1511/164*t^2*a*d^6+105/328*t^2*b*d^6+1777/328*t^2*d^7-675/2624*t^2*a^2*b^4+47/656*t^2*a*b^5+53/1312*t^2*b^6-135/1312*t^2*a^3*b^2*d+2269/1312*t^2*a^2*b^3*d+477/2624*t^2*a*b^4*d+105/2624*t^2*b^5*d-135/2624*t^2*a^4*d^2+2011/1312*t^2*a^3*b*d^2+13051/1312*t^2*a^2*b^2*d^2+183/1312*t^2*a*b^3*d^2+2741/1312*t^2*b^4*d^2+14247/2624*t^2*a^3*d^3+16157/2624*t^2*a^2*b*d^3+48151/656*t^2*a*b^2*d^3+133/656*t^2*b^3*d^3+134623/2624*t^2*a^2*d^4+8521/2624*t^2*a*b*d^4+957/164*t^2*b^2*d^4+56185/1312*t^2*a*d^5+223/1312*t^2*b*d^5+5457/1312*t^2*d^6-135/1312*t^2*a^2*b^3-235/656*t^2*a*b^4+53/2624*t^2*b^5+3/16*t*a*b^5-35/164*t*b^6-135/1312*t^2*a^3*b*d-2807/1312*t^2*a^2*b^2*d+213/328*t^2*a*b^3*d-3/8*t*a^2*b^3*d-607/1312*t^2*b^4*d+437/1312*t*a*b^4*d+169/656*t*b^5*d-469/328*t^2*a^3*d^2+839/656*t^2*a^2*b*d^2+3/16*t*a^3*b*d^2-22703/1312*t^2*a*b^2*d^2-263/656*t*a^2*b^2*d^2-25/656*t^2*b^3*d^2-35/164*t*a*b^3*d^2+1581/1312*t*b^4*d^2-33117/2624*t^2*a^2*d^3+9/32*t*a^3*d^3+3559/2624*t^2*a*b*d^3-29/656*t*a^2*b*d^3+909/164*t^2*b^2*d^3-1677/656*t*a*b^2*d^3-3817/656*t^2*a*d^4+1773/1312*t*a^2*d^4-575/1312*t^2*b*d^4-1/41*t*b^2*d^4-2053/328*t^2*d^5+1/41*t*a*d^5+135/656*t^2*a^2*b^2-47/328*t^2*a*b^3-265/2624*t^2*b^4-3/32*t*a*b^4-111/656*t*b^5+135/1312*t^2*a^3*d-1079/1312*t^2*a^2*b*d+793/1312*t^2*a*b^2*d+3/16*t*a^2*b^2*d-79/656*t^2*b^3*d+19/41*t*a*b^3*d-799/656*t*b^4*d-2219/1312*t^2*a^2*d^2-3/32*t*a^3*d^2-4407/2624*t^2*a*b*d^2+299/656*t*a^2*b*d^2-1555/328*t^2*b^2*d^2+1913/656*t*a*b^2*d^2+35/164*t*b^3*d^2-12719/656*t^2*a*d^3-357/164*t*a^2*d^3-107/328*t^2*b*d^3+29/328*t*a*b*d^3+2461/656*t*b^2*d^3-5845/1312*t^2*d^4-2637/656*t*a*d^4-2/41*t*d^5+135/2624*t^2*a^2*b+47/164*t^2*a*b^2-53/1312*t^2*b^3-3/8*t*a*b^3+741/1312*t*b^4+2023/2624*t^2*a^2*d-71/2624*t^2*a*b*d-3/8*t*a^2*b*d+1005/1312*t^2*b^2*d-639/656*t*a*b^2*d-99/328*t*b^3*d+9217/1312*t^2*a*d^2-311/1312*t*a^2*d^2+13/82*t^2*b*d^2-253/656*t*a*b*d^2-4751/656*t*b^2*d^2+891/328*t^2*d^3+2755/1312*t*a*d^3-29/656*t*b*d^3+5165/1312*t*d^4-135/2624*t^2*a^2+47/656*t^2*a*b+53/656*t^2*b^2+3/16*t*a*b^2+111/328*t*b^3-657/2624*t^2*a*d+3/16*t*a^2*d+423/2624*t^2*b*d+117/164*t*a*b*d+2627/656*t*b^2*d+4253/2624*t^2*d^2+4489/1312*t*a*d^2-169/656*t*b*d^2-2003/328*t*d^3-47/656*t^2*a+53/2624*t^2*b+3/16*t*a*b-321/656*t*b^2-43/164*t^2*d-239/1312*t*a*d-251/656*t*b*d+4075/656*t*d^2-53/2624*t^2-3/32*t*a-111/656*t*b-1519/328*t*d+181/1312*t",
        "1/1312*t^2*a^2*b^2*d^6-3/656*t^2*a^2*b*d^7+7/1312*t^2*a*b^2*d^7-7/1312*t^2*a^2*d^8-1/656*t^2*a*b*d^8+5/164*t^2*b^2*d^8-1/32*t^2*a*d^9+297/1312*t^2*a^3*b^2*d^4-891/656*t^2*a^3*b*d^5+2025/1312*t^2*a^2*b^2*d^5-2079/1312*t^2*a^3*d^6-539/2624*t^2*a^2*b*d^6+11503/1312*t^2*a*b^2*d^6-23589/2624*t^2*a^2*d^7+111/1312*t^2*a*b*d^7-271/164*t^2*b^2*d^7+565/328*t^2*a*d^8+1/2624*t^2*b*d^8+1/2624*t^2*d^9-513/656*t^2*a^3*b^2*d^3+12609/2624*t^2*a^3*b*d^4-3417/656*t^2*a^2*b^2*d^4+17037/2624*t^2*a^3*d^5+1305/656*t^2*a^2*b*d^5-43113/1312*t^2*a*b^2*d^5+110255/2624*t^2*a^2*d^6-229/2624*t^2*a*b*d^6+309/164*t^2*b^2*d^6-8871/2624*t^2*a*d^7-13/656*t^2*b*d^7-51/2624*t^2*d^8+81/82*t^2*a^3*b^2*d^2-8289/1312*t^2*a^3*b*d^3+4077/656*t^2*a^2*b^2*d^3-675/64*t^2*a^3*d^4-11991/2624*t^2*a^2*b*d^4+60855/1312*t^2*a*b^2*d^4-5049/64*t^2*a^2*d^5-333/1312*t^2*a*b*d^5+489/164*t^2*b^2*d^5-3327/2624*t^2*a*d^6-7/328*t^2*b*d^6-27/656*t^2*d^7-351/656*t^2*a^3*b^2*d+1215/328*t^2*a^3*b*d^2-3723/1312*t^2*a^2*b^2*d^2+11259/1312*t^2*a^3*d^3+2475/656*t^2*a^2*b*d^3-39075/1312*t^2*a*b^2*d^3+197655/2624*t^2*a^2*d^4+711/2624*t^2*a*b*d^4-633/164*t^2*b^2*d^4+16737/2624*t^2*a*d^5+39/656*t^2*b*d^5+25/656*t^2*d^6+135/1312*t^2*a^3*b^2-1161/1312*t^2*a^3*b*d+189/1312*t^2*a^2*b^2*d-297/82*t^2*a^3*d^2-1617/2624*t^2*a^2*b*d^2+10533/1312*t^2*a*b^2*d^2-99279/2624*t^2*a^2*d^3+333/1312*t^2*a*b*d^3-165/164*t^2*b^2*d^3-6771/2624*t^2*a*d^4+81/1312*t^2*b*d^4+159/1312*t^2*d^5+135/2624*t^2*a^3*b+47/328*t^2*a^2*b^2+1917/2624*t^2*a^3*d-321/656*t^2*a^2*b*d-763/1312*t^2*a*b^2*d+23933/2624*t^2*a^2*d^2-719/2624*t^2*a*b*d^2+319/164*t^2*b^2*d^2-6533/2624*t^2*a*d^3-39/656*t^2*b*d^3+3/1312*t^2*d^4-135/2624*t^2*a^3+323/2624*t^2*a^2*b+53/1312*t^2*a*b^2-1899/2624*t^2*a^2*d-111/1312*t^2*a*b*d-3/16*t*a^2*b*d-53/164*t^2*b^2*d+35/164*t*a*b^2*d+5443/2624*t^2*a*d^2-3/16*t*a^2*d^2-5/82*t^2*b*d^2-1/16*t*a*b*d^2+105/82*t*b^2*d^2-79/656*t^2*d^3-837/656*t*a*d^3-1/41*t*d^4-53/2624*t^2*a^2+241/2624*t^2*a*b+3/16*t*a^2*b-35/164*t*a*b^2-1251/2624*t^2*a*d+9/32*t*a^2*d+13/656*t^2*b*d+19/82*t*a*b*d-105/82*t*b^2*d-27/656*t^2*d^2+109/41*t*a*d^2+35/328*t*b*d^2+1661/1312*t*d^3+135/2624*t^2*a-3/32*t*a^2+53/2624*t^2*b-111/656*t*a*b+105/2624*t^2*d-1059/656*t*a*d-3243/1312*t*d^2+53/2624*t^2+19/82*t*a-35/328*t*b+1795/1312*t*d-181/1312*t",
        "-1/2624*t^2*a*b*d^5+7/2624*t^2*a*d^6-1/2624*t^2*b*d^6-1/2624*t^2*d^7-297/2624*t^2*a^2*b*d^3+2079/2624*t^2*a^2*d^4-61/656*t^2*a*b*d^4-669/2624*t^2*a*d^5+13/656*t^2*b*d^5+51/2624*t^2*d^6+729/2624*t^2*a^2*b*d^2-675/328*t^2*a^2*d^3+217/1312*t^2*a*b*d^3+87/1312*t^2*a*d^4+55/2624*t^2*b*d^4+107/2624*t^2*d^5-567/2624*t^2*a^2*b*d+2349/1312*t^2*a^2*d^2+7/328*t^2*a*b*d^2+669/1312*t^2*a*d^3-13/328*t^2*b*d^3-49/2624*t^2*d^4+135/2624*t^2*a^2*b-189/328*t^2*a^2*d-433/2624*t^2*a*b*d-9/64*t^2*a*d^2-107/2624*t^2*b*d^2-211/2624*t^2*d^3+135/2624*t^2*a^2+47/656*t^2*a*b-669/2624*t^2*a*d+13/656*t^2*b*d-55/2624*t^2*d^2+47/656*t^2*a+53/2624*t^2*b+105/2624*t^2*d+53/2624*t^2+3/32*t*a-35/328*t*b+99/1312*t*d-181/1312*t",
        "-1/41*t*d^6-297/41*t*a*d^4+53/41*t*d^5+729/41*t*a*d^3+2/41*t*d^4-567/41*t*a*d^2-106/41*t*d^3+135/41*t*a*d-1/41*t*d^2+53/41*t*d-1"
      ],
      "identity": "sum_i coefficient_i*generator_i = 1",
      "independently_verified_with_flint": true
    }
  ]
}


==> anc/bilinear_repair/verify_bilinear_bezout_standalone.py <==
"""Verify the corrected six ideal certificates without Singular or old scripts.

Requires SymPy and python-flint. The JSON must be beside this script.
The generators are reconstructed from the stated conic and exponent
conditions before each Bezout identity is verified over Q.
"""
from pathlib import Path
import json,sympy as s
from flint import fmpq_mpoly_ctx,fmpq
R=Path(__file__).resolve().parent
data=json.loads((R/'bilinear_bezout_certificates.json').read_text())
t,a,b,d,k=s.symbols('t a b d k');names=('t','a','b','d');gens=(t,a,b,d)
ctx=fmpq_mpoly_ctx.get(names,'lex');delta=a*d-b*b;M=a*b*d*(a-1)*(d-1)*delta
Q=d*(d-1)*k**3+b*(2*d-1+b)*k**2+b*(2*a-1+b)*k+a*(a-1)
cases={
 'special_001':(-b*k*k+(d-a-1)*k+b,delta-d),
 'special_004':(b*(d-1)*k*k+(a*(d-1)+b*b-1)*k+a*b,delta-d),
 'special_005':(-b*k*k+(d-a+1)*k+b,delta-a),
 'special_006':(b*d*k*k+(a*d+b*b-d-1)*k+b*(a-1),delta-a)}
num=lambda v:s.cancel(v).as_numer_denom()[0]
def pol(v):
 if isinstance(v,str):v=s.sympify(v.replace('^','**'),locals=dict(zip(names,gens)))
 p=s.Poly(v,*gens,domain=s.QQ)
 return ctx.from_dict({e:fmpq(str(c)) for e,c in p.terms()})
want={(key,branch) for key in cases for branch in ['distinct','tangent'] if branch=='distinct' or key in ['special_004','special_006']}
seen=set()
for rec in data['certificates']:
 label,branch=rec['case'].rsplit('_',1);assert (label,branch) in want and (label,branch) not in seen
 N,E=cases[label];np=s.Poly(N,k);disc=s.discriminant(N,k)
 for f,n in s.factor_list(np.LC()*np.TC())[1]:assert any(s.expand(f-u)==0 or s.expand(f+u)==0 for u in [a,b,d,a-1,d-1])
 if branch=='distinct':extra=[num(v) for v in s.Poly(s.rem(Q,N,k),k).all_coeffs()];sat=M*disc
 else:extra=[disc,num(Q.subs(k,-np.nth(1)/(2*np.LC())))];sat=M
 expected=[pol(v) for v in [E,E]+extra+[t*sat-1]]
 actual=[pol(v) for v in rec['generators']]
 assert expected==actual,rec['case']
 coeffs=[pol(v) for v in rec['bezout_coefficients']];assert len(coeffs)==len(actual)
 total=ctx.constant(0)
 for c,g in zip(coeffs,actual):total+=c*g
 assert total==ctx.constant(1)
 seen.add((label,branch));print('PASS',rec['case'])
assert seen==want
for label in ['special_001','special_005']:
 np=s.Poly(cases[label][0],k)
 assert s.expand(s.discriminant(np.as_expr(),k)-np.nth(1)**2-4*b*b)==0
print('PASS six bound-generator Bezout identities and two real tangency exclusions.')


==> anc/canonical_component_map.json <==
{
  "PR.INTEGRAL_TAU_V3": "canx:tau:thm:main",
  "PR.R3_QUADRATIC": "canx:r3:thm:r3",
  "RET.CANON_TWO_UNIT": "canx:census",
  "RET.CANON_BZERO": "canx:census",
  "RET.CANON_NONUNIT_DISC": "canx:bound:eq:depth",
  "RET.CANON_SHIFT_CLOSURE": "canx:close:eq:principal",
  "RET.CANON_U": "canx:up:prop:unitpart",
  "RET.INVERSE_CHART": "canx:census",
  "RET.CANON_RECIPROCITY": "canx:reciprocity",
  "RET.CANON_UNIT_LEMMA": "canx:tau:prop:units",
  "RET.R3_ENTRY": "canx:deep:ce:thm:coverage",
  "RET.R3_POLE_CP": "canx:cp:cp:thm:main",
  "PP.B2_UNIT_REFINE": "canx:refine",
  "PP.TAU_POLE_CHARTS": "canx:pole:thm:jk",
  "PP.EXACT_SUBFAMILIES": "canx:exact:thm:main"
}


==> anc/canonical_revision_checks.json <==
{
  "flat_four_by_four_determinant_mod_7": true,
  "universal_Gaussian_C2_C3_C4_ideal": "(t,z)",
  "deep_F2_F3_constants_divided_by_7": [
    3,
    2
  ],
  "deep_F4_constant_divisible_by_49": true,
  "deep_F4_linear_coefficients_divided_by_7": [
    2,
    5
  ],
  "deep_F4_quartic_face": true,
  "Gauss_1013_rational_cone_checks": "replayed existing checker successfully",
  "check_method": "independent symbolic Gaussian moments, exact rational arithmetic; Gauss inequalities existing checker replay"
}


==> anc/classification_data.json <==
{
  "schema_version": 1,
  "scope": "Rational symmetric positive-definite rank-two Nahm sums: exceptional representatives only. The rational families and split products are specified separately in the theorem.",
  "coordinate_exchange": "(A,B,c0) ~ (JAJ,JB,c0), J=[[0,1],[1,0]]",
  "rational_encoding": "All entries of A, B and c0 are exact rational strings.",
  "counts": {
    "quadratic": 18,
    "cubic": 12,
    "quartic": 4,
    "total": 34,
    "matrix_classes": 12
  },
  "table_source": "sections/classification_table.tex",
  "table_sha256": "aa46b1f5116168d59dd4ce436a35893b31d6723bf08c27dda033c32739296638",
  "source_verification_root": "fresh_verification_2026-11-08",
  "source_sha256": {
    "runs/quadratic_finite/quadratic_finite_result.json": "ddb198733de7df21546d19faccc9d7eec8b29db8d24faa722754fcada673662d",
    "runs/cubic_unit/even_and_shifts.json": "0b0f50a7663eec4188c73c39c94036bfd71ec4cee11ee44b04e3997674b45587",
    "runs/integration/quartic_rational_shifts_bundle/verification.json": "34d7a38d2282cd8c503c2d22c737bb9180c72260e5b225472199daf6d65103f4"
  },
  "triples": [
    {
      "label": "V1",
      "degree": 2,
      "matrix": [
        [
          "3/2",
          "1/2"
        ],
        [
          "1/2",
          "3/2"
        ]
      ],
      "B": [
        "1/4",
        "-1/4"
      ],
      "c0": "-1/120",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "golden (1,1) b=1/2",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "V1",
      "degree": 2,
      "matrix": [
        [
          "3/2",
          "1/2"
        ],
        [
          "1/2",
          "3/2"
        ]
      ],
      "B": [
        "1/4",
        "3/4"
      ],
      "c0": "11/120",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "golden (1,1) b=1/2",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "V2",
      "degree": 2,
      "matrix": [
        [
          "3/4",
          "-1/4"
        ],
        [
          "-1/4",
          "3/4"
        ]
      ],
      "B": [
        "1/4",
        "-1/4"
      ],
      "c0": "-1/80",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "golden (2,2) b=-1/4",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "V2",
      "degree": 2,
      "matrix": [
        [
          "3/4",
          "-1/4"
        ],
        [
          "-1/4",
          "3/4"
        ]
      ],
      "B": [
        "1/2",
        "0"
      ],
      "c0": "1/80",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "golden (2,2) b=-1/4",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z2",
      "degree": 2,
      "matrix": [
        [
          "2",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "B": [
        "0",
        "0"
      ],
      "c0": "-1/32",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "sqrt2 pair refl swap",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z2",
      "degree": 2,
      "matrix": [
        [
          "2",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "B": [
        "0",
        "1/2"
      ],
      "c0": "0",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "sqrt2 pair refl swap",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z2",
      "degree": 2,
      "matrix": [
        [
          "2",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "B": [
        "1",
        "1/2"
      ],
      "c0": "1/8",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "sqrt2 pair refl swap",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z2",
      "degree": 2,
      "matrix": [
        [
          "2",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "B": [
        "-1",
        "1/2"
      ],
      "c0": "1/8",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "sqrt2 pair refl swap",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z2",
      "degree": 2,
      "matrix": [
        [
          "2",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "B": [
        "1",
        "1"
      ],
      "c0": "7/32",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "sqrt2 pair refl swap",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z3",
      "degree": 2,
      "matrix": [
        [
          "1",
          "-1"
        ],
        [
          "-1",
          "2"
        ]
      ],
      "B": [
        "0",
        "0"
      ],
      "c0": "-5/96",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "sqrt2 pair swap",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z3",
      "degree": 2,
      "matrix": [
        [
          "1",
          "-1"
        ],
        [
          "-1",
          "2"
        ]
      ],
      "B": [
        "1/2",
        "0"
      ],
      "c0": "1/24",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "sqrt2 pair swap",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z3",
      "degree": 2,
      "matrix": [
        [
          "1",
          "-1"
        ],
        [
          "-1",
          "2"
        ]
      ],
      "B": [
        "-1/2",
        "1"
      ],
      "c0": "1/6",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "sqrt2 pair swap",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z3",
      "degree": 2,
      "matrix": [
        [
          "1",
          "-1"
        ],
        [
          "-1",
          "2"
        ]
      ],
      "B": [
        "0",
        "1"
      ],
      "c0": "19/96",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "sqrt2 pair swap",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z3",
      "degree": 2,
      "matrix": [
        [
          "1",
          "-1"
        ],
        [
          "-1",
          "2"
        ]
      ],
      "B": [
        "-3/2",
        "2"
      ],
      "c0": "25/24",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "sqrt2 pair swap",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z10",
      "degree": 2,
      "matrix": [
        [
          "4/3",
          "2/3"
        ],
        [
          "2/3",
          "4/3"
        ]
      ],
      "B": [
        "0",
        "0"
      ],
      "c0": "-1/30",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "golden (1,1) b=2/3",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z10",
      "degree": 2,
      "matrix": [
        [
          "4/3",
          "2/3"
        ],
        [
          "2/3",
          "4/3"
        ]
      ],
      "B": [
        "-1/3",
        "-2/3"
      ],
      "c0": "1/30",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "golden (1,1) b=2/3",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z11",
      "degree": 2,
      "matrix": [
        [
          "1",
          "-1/2"
        ],
        [
          "-1/2",
          "1"
        ]
      ],
      "B": [
        "0",
        "0"
      ],
      "c0": "-1/20",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "golden (2,2) b=-1/2",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z11",
      "degree": 2,
      "matrix": [
        [
          "1",
          "-1/2"
        ],
        [
          "-1/2",
          "1"
        ]
      ],
      "B": [
        "-1/2",
        "0"
      ],
      "c0": "1/20",
      "source_match": {
        "file": "runs/quadratic_finite/quadratic_finite_result.json",
        "record": "golden (2,2) b=-1/2",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 2
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z6",
      "degree": 3,
      "matrix": [
        [
          "4",
          "2"
        ],
        [
          "2",
          "2"
        ]
      ],
      "B": [
        "0",
        "0"
      ],
      "c0": "-1/42",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z6",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z6",
      "degree": 3,
      "matrix": [
        [
          "4",
          "2"
        ],
        [
          "2",
          "2"
        ]
      ],
      "B": [
        "1",
        "0"
      ],
      "c0": "5/42",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z6",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z6",
      "degree": 3,
      "matrix": [
        [
          "4",
          "2"
        ],
        [
          "2",
          "2"
        ]
      ],
      "B": [
        "2",
        "1"
      ],
      "c0": "17/42",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z6",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z7",
      "degree": 3,
      "matrix": [
        [
          "1/2",
          "-1/2"
        ],
        [
          "-1/2",
          "1"
        ]
      ],
      "B": [
        "0",
        "0"
      ],
      "c0": "-5/84",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z7",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z7",
      "degree": 3,
      "matrix": [
        [
          "1/2",
          "-1/2"
        ],
        [
          "-1/2",
          "1"
        ]
      ],
      "B": [
        "1/2",
        "0"
      ],
      "c0": "1/84",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z7",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z7",
      "degree": 3,
      "matrix": [
        [
          "1/2",
          "-1/2"
        ],
        [
          "-1/2",
          "1"
        ]
      ],
      "B": [
        "1/2",
        "-1/2"
      ],
      "c0": "1/21",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z7",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z8",
      "degree": 3,
      "matrix": [
        [
          "3/2",
          "1"
        ],
        [
          "1",
          "2"
        ]
      ],
      "B": [
        "0",
        "0"
      ],
      "c0": "-5/168",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z8",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z8",
      "degree": 3,
      "matrix": [
        [
          "3/2",
          "1"
        ],
        [
          "1",
          "2"
        ]
      ],
      "B": [
        "-1/2",
        "0"
      ],
      "c0": "1/168",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z8",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z8",
      "degree": 3,
      "matrix": [
        [
          "3/2",
          "1"
        ],
        [
          "1",
          "2"
        ]
      ],
      "B": [
        "1/2",
        "1"
      ],
      "c0": "25/168",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z8",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z9",
      "degree": 3,
      "matrix": [
        [
          "1",
          "-1/2"
        ],
        [
          "-1/2",
          "3/4"
        ]
      ],
      "B": [
        "0",
        "0"
      ],
      "c0": "-3/56",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z9",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z9",
      "degree": 3,
      "matrix": [
        [
          "1",
          "-1/2"
        ],
        [
          "-1/2",
          "3/4"
        ]
      ],
      "B": [
        "0",
        "1/2"
      ],
      "c0": "1/56",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z9",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z9",
      "degree": 3,
      "matrix": [
        [
          "1",
          "-1/2"
        ],
        [
          "-1/2",
          "3/4"
        ]
      ],
      "B": [
        "-1/2",
        "1/4"
      ],
      "c0": "1/28",
      "source_match": {
        "file": "runs/cubic_unit/even_and_shifts.json",
        "record": "Z9",
        "coordinate_exchange_required": false,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z4",
      "degree": 4,
      "matrix": [
        [
          "4",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "B": [
        "0",
        "1/2"
      ],
      "c0": "1/120",
      "source_match": {
        "file": "runs/integration/quartic_rational_shifts_bundle/verification.json",
        "record": "Q1",
        "coordinate_exchange_required": true,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z4",
      "degree": 4,
      "matrix": [
        [
          "4",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "B": [
        "2",
        "1/2"
      ],
      "c0": "49/120",
      "source_match": {
        "file": "runs/integration/quartic_rational_shifts_bundle/verification.json",
        "record": "Q1",
        "coordinate_exchange_required": true,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z5",
      "degree": 4,
      "matrix": [
        [
          "1/3",
          "-1/3"
        ],
        [
          "-1/3",
          "4/3"
        ]
      ],
      "B": [
        "1/2",
        "0"
      ],
      "c0": "1/120",
      "source_match": {
        "file": "runs/integration/quartic_rational_shifts_bundle/verification.json",
        "record": "Q1_inverse",
        "coordinate_exchange_required": true,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    },
    {
      "label": "Z5",
      "degree": 4,
      "matrix": [
        [
          "1/3",
          "-1/3"
        ],
        [
          "-1/3",
          "4/3"
        ]
      ],
      "B": [
        "-1/6",
        "2/3"
      ],
      "c0": "3/40",
      "source_match": {
        "file": "runs/integration/quartic_rational_shifts_bundle/verification.json",
        "record": "Q1_inverse",
        "coordinate_exchange_required": true,
        "equivalent_source_records": 1
      },
      "coefficient_substitution": {
        "lambda1_nonconstant_coefficients_zero": true,
        "lambda2_coefficients_zero": true,
        "c0_equals_lambda1_constant_minus_1_over_12": true
      }
    }
  ]
}


==> anc/cusp_component_map.json <==
{
  "RET.POLE_R_CUBIC": "cuspx:census:prop:pole",
  "RET.INTEGRAL_CUSP_LIFTING": "cuspx:census:prop:int",
  "RET.REPEATED_JETS": "cuspx:census:prop:rep",
  "RET.REPEATED_MIXED": "cuspx:repeated-mixed",
  "RET.BZERO_MIXED": "deg:prop:45-mixed-replacement",
  "RET.BZERO_CENTRE": "deg:lem:bzero-centre-replacement",
  "RET.P3_CURVES": "cuspx:flat-complete",
  "PP.CENSUS_NOTE_R4": "cuspx:section",
  "PP.DUNIT_CENSUS": "cuspx:census:prop:dunit",
  "PP.ISC_REV2": "cuspx:zero-four",
  "PP.ZEROCUBIC_FIRST_ORDER": "deg:sec:z0-replacement",
  "PP.Z0_ZEROCUBIC_BASE": "deg:sec:z0-replacement"
}


==> anc/cusp_exact_endpoints.json <==
[
  {
    "matrix_residue": [
      0,
      2,
      5
    ],
    "centre": 3,
    "parameters": [
      "0",
      "2",
      "-2",
      "1",
      "-1"
    ],
    "scalar": "-5/21",
    "polynomial_y": "y**3 + 2*y**2 - y - 1",
    "other_centre": 2,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      0,
      2,
      5
    ],
    "centre": 3,
    "parameters": [
      "0",
      "2",
      "-2",
      "1",
      "0"
    ],
    "scalar": "4/21",
    "polynomial_y": "y**3 + 2*y**2 - y - 1",
    "other_centre": 2,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      0,
      2,
      6
    ],
    "centre": 1,
    "parameters": [
      "0",
      "2",
      "-1",
      "1",
      "1/2"
    ],
    "scalar": "9/28",
    "polynomial_y": "y**3 + y**2 - 2*y - 1",
    "other_centre": 4,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      0,
      2,
      6
    ],
    "centre": 1,
    "parameters": [
      "0",
      "2",
      "-1",
      "1",
      "-1/2"
    ],
    "scalar": "-3/28",
    "polynomial_y": "y**3 + y**2 - 2*y - 1",
    "other_centre": 4,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      0,
      4,
      2
    ],
    "centre": 3,
    "parameters": [
      "0",
      "1/2",
      "1/4",
      "1/2",
      "1/2"
    ],
    "scalar": "23/168",
    "polynomial_y": "y**3 - 5*y**2 + 6*y - 1",
    "other_centre": 4,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      0,
      4,
      2
    ],
    "centre": 3,
    "parameters": [
      "0",
      "1/2",
      "1/4",
      "1/2",
      "0"
    ],
    "scalar": "11/168",
    "polynomial_y": "y**3 - 5*y**2 + 6*y - 1",
    "other_centre": 4,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      0,
      4,
      4
    ],
    "centre": 1,
    "parameters": [
      "0",
      "1/2",
      "1/2",
      "1/2",
      "1/2"
    ],
    "scalar": "1/7",
    "polynomial_y": "y**3 - 6*y**2 + 5*y - 1",
    "other_centre": 2,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      0,
      4,
      4
    ],
    "centre": 1,
    "parameters": [
      "0",
      "1/2",
      "1/2",
      "1/2",
      "0"
    ],
    "scalar": "1/14",
    "polynomial_y": "y**3 - 6*y**2 + 5*y - 1",
    "other_centre": 2,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      1,
      3,
      4
    ],
    "centre": 6,
    "parameters": [
      "1",
      "-1/2",
      "1/2",
      "0",
      "1/2"
    ],
    "scalar": "2/21",
    "polynomial_y": "y**3 - 5*y**2 + 6*y - 1",
    "other_centre": 5,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      1,
      3,
      4
    ],
    "centre": 6,
    "parameters": [
      "1",
      "-1/2",
      "1/2",
      "0",
      "0"
    ],
    "scalar": "1/42",
    "polynomial_y": "y**3 - 5*y**2 + 6*y - 1",
    "other_centre": 5,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      1,
      3,
      6
    ],
    "centre": 4,
    "parameters": [
      "1",
      "-1/2",
      "3/4",
      "0",
      "1/2"
    ],
    "scalar": "17/168",
    "polynomial_y": "y**3 - 6*y**2 + 5*y - 1",
    "other_centre": 3,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      1,
      3,
      6
    ],
    "centre": 4,
    "parameters": [
      "1",
      "-1/2",
      "3/4",
      "0",
      "0"
    ],
    "scalar": "5/168",
    "polynomial_y": "y**3 - 6*y**2 + 5*y - 1",
    "other_centre": 3,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      1,
      5,
      2
    ],
    "centre": 6,
    "parameters": [
      "1",
      "-2",
      "2",
      "-1/2",
      "1"
    ],
    "scalar": "23/84",
    "polynomial_y": "y**3 + 2*y**2 - y - 1",
    "other_centre": 3,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      1,
      5,
      2
    ],
    "centre": 6,
    "parameters": [
      "1",
      "-2",
      "2",
      "-1/2",
      "0"
    ],
    "scalar": "-13/84",
    "polynomial_y": "y**3 + 2*y**2 - y - 1",
    "other_centre": 3,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      1,
      5,
      3
    ],
    "centre": 4,
    "parameters": [
      "1",
      "-2",
      "3",
      "-1/2",
      "3/2"
    ],
    "scalar": "17/42",
    "polynomial_y": "y**3 + y**2 - 2*y - 1",
    "other_centre": 5,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      1,
      5,
      3
    ],
    "centre": 4,
    "parameters": [
      "1",
      "-2",
      "3",
      "-1/2",
      "1/2"
    ],
    "scalar": "-1/42",
    "polynomial_y": "y**3 + y**2 - 2*y - 1",
    "other_centre": 5,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      2,
      1,
      5
    ],
    "centre": 5,
    "parameters": [
      "2",
      "1",
      "3/2",
      "1",
      "1/2"
    ],
    "scalar": "13/56",
    "polynomial_y": "y**3 - 6*y**2 + 5*y - 1",
    "other_centre": 4,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      2,
      1,
      5
    ],
    "centre": 5,
    "parameters": [
      "2",
      "1",
      "3/2",
      "0",
      "0"
    ],
    "scalar": "3/56",
    "polynomial_y": "y**3 - 6*y**2 + 5*y - 1",
    "other_centre": 4,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      2,
      2,
      4
    ],
    "centre": 5,
    "parameters": [
      "2",
      "2",
      "4",
      "1",
      "2"
    ],
    "scalar": "41/84",
    "polynomial_y": "y**3 + 2*y**2 - y - 1",
    "other_centre": 4,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      2,
      2,
      4
    ],
    "centre": 5,
    "parameters": [
      "2",
      "2",
      "4",
      "0",
      "0"
    ],
    "scalar": "5/84",
    "polynomial_y": "y**3 + 2*y**2 - y - 1",
    "other_centre": 4,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      2,
      3,
      3
    ],
    "centre": 5,
    "parameters": [
      "-1/3",
      "2/3",
      "2/3",
      "1/2",
      "0"
    ],
    "scalar": "1/14",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 6,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      2,
      3,
      3
    ],
    "centre": 5,
    "parameters": [
      "-1/3",
      "2/3",
      "2/3",
      "-1/6",
      "1/3"
    ],
    "scalar": "-1/42",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 6,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      2,
      4,
      0
    ],
    "centre": 3,
    "parameters": [
      "1/4",
      "1/2",
      "0",
      "1/2",
      "1/2"
    ],
    "scalar": "23/168",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 4,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      2,
      4,
      0
    ],
    "centre": 3,
    "parameters": [
      "1/4",
      "1/2",
      "0",
      "0",
      "1/2"
    ],
    "scalar": "11/168",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 4,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      2,
      5,
      1
    ],
    "centre": 3,
    "parameters": [
      "2",
      "-2",
      "1",
      "1",
      "-1/2"
    ],
    "scalar": "23/84",
    "polynomial_y": "y**3 + y**2 - 2*y - 1",
    "other_centre": 6,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      2,
      5,
      1
    ],
    "centre": 3,
    "parameters": [
      "2",
      "-2",
      "1",
      "0",
      "-1/2"
    ],
    "scalar": "-13/84",
    "polynomial_y": "y**3 + y**2 - 2*y - 1",
    "other_centre": 6,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      2,
      6,
      4
    ],
    "centre": 3,
    "parameters": [
      "2",
      "-1",
      "1/2",
      "1",
      "0"
    ],
    "scalar": "47/168",
    "polynomial_y": "y**3 - 5*y**2 + 6*y - 1",
    "other_centre": 6,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      2,
      6,
      4
    ],
    "centre": 3,
    "parameters": [
      "2",
      "-1",
      "1/2",
      "0",
      "1/2"
    ],
    "scalar": "17/168",
    "polynomial_y": "y**3 - 5*y**2 + 6*y - 1",
    "other_centre": 6,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      3,
      3,
      2
    ],
    "centre": 6,
    "parameters": [
      "2/3",
      "2/3",
      "-1/3",
      "1/3",
      "-1/6"
    ],
    "scalar": "-1/42",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 5,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      3,
      3,
      2
    ],
    "centre": 6,
    "parameters": [
      "2/3",
      "2/3",
      "-1/3",
      "0",
      "1/2"
    ],
    "scalar": "1/14",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 5,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      3,
      5,
      1
    ],
    "centre": 1,
    "parameters": [
      "3",
      "-2",
      "1",
      "3/2",
      "-1/2"
    ],
    "scalar": "17/42",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 5,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      3,
      5,
      1
    ],
    "centre": 1,
    "parameters": [
      "3",
      "-2",
      "1",
      "1/2",
      "-1/2"
    ],
    "scalar": "-1/42",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 5,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      3,
      6,
      6
    ],
    "centre": 4,
    "parameters": [
      "-1/2",
      "-1",
      "-1",
      "1/2",
      "1/2"
    ],
    "scalar": "19/168",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 5,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      3,
      6,
      6
    ],
    "centre": 4,
    "parameters": [
      "-1/2",
      "-1",
      "-1",
      "0",
      "-1/2"
    ],
    "scalar": "-11/168",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 5,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      4,
      1,
      6
    ],
    "centre": 2,
    "parameters": [
      "1/2",
      "1",
      "-1",
      "1/2",
      "-1/2"
    ],
    "scalar": "-19/168",
    "polynomial_y": "y**3 + y**2 - 2*y - 1",
    "other_centre": 1,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      4,
      1,
      6
    ],
    "centre": 2,
    "parameters": [
      "1/2",
      "1",
      "-1",
      "0",
      "1/2"
    ],
    "scalar": "11/168",
    "polynomial_y": "y**3 + y**2 - 2*y - 1",
    "other_centre": 1,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      4,
      2,
      2
    ],
    "centre": 5,
    "parameters": [
      "4",
      "2",
      "2",
      "2",
      "1"
    ],
    "scalar": "41/84",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 1,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      4,
      2,
      2
    ],
    "centre": 5,
    "parameters": [
      "4",
      "2",
      "2",
      "0",
      "0"
    ],
    "scalar": "5/84",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 1,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      4,
      3,
      1
    ],
    "centre": 5,
    "parameters": [
      "1/2",
      "-1/2",
      "1",
      "1/2",
      "0"
    ],
    "scalar": "2/21",
    "polynomial_y": "y**3 - 6*y**2 + 5*y - 1",
    "other_centre": 6,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      4,
      3,
      1
    ],
    "centre": 5,
    "parameters": [
      "1/2",
      "-1/2",
      "1",
      "0",
      "0"
    ],
    "scalar": "1/42",
    "polynomial_y": "y**3 - 6*y**2 + 5*y - 1",
    "other_centre": 6,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      4,
      4,
      0
    ],
    "centre": 2,
    "parameters": [
      "1/2",
      "1/2",
      "0",
      "1/2",
      "1/2"
    ],
    "scalar": "1/7",
    "polynomial_y": "y**3 - 5*y**2 + 6*y - 1",
    "other_centre": 1,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      4,
      4,
      0
    ],
    "centre": 2,
    "parameters": [
      "1/2",
      "1/2",
      "0",
      "0",
      "1/2"
    ],
    "scalar": "1/14",
    "polynomial_y": "y**3 - 5*y**2 + 6*y - 1",
    "other_centre": 1,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      4,
      5,
      6
    ],
    "centre": 2,
    "parameters": [
      "-3",
      "-2",
      "-1",
      "1/2",
      "1/2"
    ],
    "scalar": "3/28",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 6,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      4,
      5,
      6
    ],
    "centre": 2,
    "parameters": [
      "-3",
      "-2",
      "-1",
      "-3/2",
      "-1/2"
    ],
    "scalar": "-9/28",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 6,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      4,
      6,
      2
    ],
    "centre": 5,
    "parameters": [
      "1/2",
      "-1",
      "2",
      "1/2",
      "0"
    ],
    "scalar": "17/168",
    "polynomial_y": "y**3 + 2*y**2 - y - 1",
    "other_centre": 6,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      4,
      6,
      2
    ],
    "centre": 5,
    "parameters": [
      "1/2",
      "-1",
      "2",
      "0",
      "1"
    ],
    "scalar": "47/168",
    "polynomial_y": "y**3 + 2*y**2 - y - 1",
    "other_centre": 6,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      5,
      1,
      2
    ],
    "centre": 3,
    "parameters": [
      "3/2",
      "1",
      "2",
      "1/2",
      "1"
    ],
    "scalar": "13/56",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 2,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      5,
      1,
      2
    ],
    "centre": 3,
    "parameters": [
      "3/2",
      "1",
      "2",
      "0",
      "0"
    ],
    "scalar": "3/56",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 2,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      5,
      2,
      0
    ],
    "centre": 6,
    "parameters": [
      "-2",
      "2",
      "0",
      "-1",
      "1"
    ],
    "scalar": "-5/21",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 2,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      5,
      2,
      0
    ],
    "centre": 6,
    "parameters": [
      "-2",
      "2",
      "0",
      "0",
      "1"
    ],
    "scalar": "4/21",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 2,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      5,
      4,
      6
    ],
    "centre": 1,
    "parameters": [
      "1/3",
      "-2/3",
      "4/3",
      "1/6",
      "2/3"
    ],
    "scalar": "4/21",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 2,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      5,
      4,
      6
    ],
    "centre": 1,
    "parameters": [
      "1/3",
      "-2/3",
      "4/3",
      "1/2",
      "0"
    ],
    "scalar": "2/21",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 2,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      6,
      1,
      4
    ],
    "centre": 4,
    "parameters": [
      "-1",
      "1",
      "1/2",
      "1/2",
      "0"
    ],
    "scalar": "11/168",
    "polynomial_y": "y**3 - 6*y**2 + 5*y - 1",
    "other_centre": 1,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      6,
      1,
      4
    ],
    "centre": 4,
    "parameters": [
      "-1",
      "1",
      "1/2",
      "-1/2",
      "1/2"
    ],
    "scalar": "-19/168",
    "polynomial_y": "y**3 - 6*y**2 + 5*y - 1",
    "other_centre": 1,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      6,
      2,
      0
    ],
    "centre": 4,
    "parameters": [
      "-1",
      "2",
      "0",
      "1/2",
      "1"
    ],
    "scalar": "9/28",
    "polynomial_y": "y**3 + 2*y**2 - y - 1",
    "other_centre": 1,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      6,
      2,
      0
    ],
    "centre": 4,
    "parameters": [
      "-1",
      "2",
      "0",
      "-1/2",
      "1"
    ],
    "scalar": "-3/28",
    "polynomial_y": "y**3 + 2*y**2 - y - 1",
    "other_centre": 1,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      6,
      3,
      1
    ],
    "centre": 4,
    "parameters": [
      "3/4",
      "-1/2",
      "1",
      "1/2",
      "0"
    ],
    "scalar": "17/168",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 3,
    "other_centre_a3": 2
  },
  {
    "matrix_residue": [
      6,
      3,
      1
    ],
    "centre": 4,
    "parameters": [
      "3/4",
      "-1/2",
      "1",
      "0",
      "0"
    ],
    "scalar": "5/168",
    "polynomial_y": "y**3 + 3*y**2 - 4*y + 1",
    "other_centre": 3,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      6,
      4,
      5
    ],
    "centre": 2,
    "parameters": [
      "4/3",
      "-2/3",
      "1/3",
      "2/3",
      "1/6"
    ],
    "scalar": "4/21",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 1,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      6,
      4,
      5
    ],
    "centre": 2,
    "parameters": [
      "4/3",
      "-2/3",
      "1/3",
      "0",
      "1/2"
    ],
    "scalar": "2/21",
    "polynomial_y": "y**3 - 4*y**2 + 3*y + 1",
    "other_centre": 1,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      6,
      5,
      4
    ],
    "centre": 2,
    "parameters": [
      "-1",
      "-2",
      "-3",
      "1/2",
      "1/2"
    ],
    "scalar": "3/28",
    "polynomial_y": "y**3 + y**2 - 2*y - 1",
    "other_centre": 3,
    "other_centre_a3": 5
  },
  {
    "matrix_residue": [
      6,
      5,
      4
    ],
    "centre": 2,
    "parameters": [
      "-1",
      "-2",
      "-3",
      "-1/2",
      "-3/2"
    ],
    "scalar": "-9/28",
    "polynomial_y": "y**3 + y**2 - 2*y - 1",
    "other_centre": 3,
    "other_centre_a3": 1
  },
  {
    "matrix_residue": [
      6,
      6,
      3
    ],
    "centre": 2,
    "parameters": [
      "-1",
      "-1",
      "-1/2",
      "1/2",
      "1/2"
    ],
    "scalar": "19/168",
    "polynomial_y": "y**3 - 5*y**2 + 6*y - 1",
    "other_centre": 3,
    "other_centre_a3": 6
  },
  {
    "matrix_residue": [
      6,
      6,
      3
    ],
    "centre": 2,
    "parameters": [
      "-1",
      "-1",
      "-1/2",
      "-1/2",
      "0"
    ],
    "scalar": "-11/168",
    "polynomial_y": "y**3 - 5*y**2 + 6*y - 1",
    "other_centre": 3,
    "other_centre_a3": 2
  }
]


==> anc/cusp_independent_small_checks.json <==
{
  "independent_implementation": "SymPy polynomial factorization with Python ground types and exact finite arithmetic",
  "matrix_strata": {
    "zero_coupling": 49,
    "zero_cubic": 2,
    "simple": 270,
    "simple_empty": 16,
    "repeated": 22
  },
  "simple_points_by_degree": {
    "1": 202,
    "2": 82,
    "3": 36
  },
  "repeated_root_multiplicity": {
    "2": 16,
    "3": 6
  },
  "last_flat_raw_support": {
    "0": 2370,
    "1": 30
  },
  "norm_test": "all five H require n=3 for 1<=n<=5",
  "endpoint_structural_checks": {
    "distinct_vectors": 64,
    "irreducible_cubics": 6,
    "cubic_discriminants": 49,
    "all_cubic_reductions_match_centres": true,
    "all_scalars_have_valuation": -1,
    "scope": "Checks the printed vectors, residues, pole valuations and defining cubics; does not independently recompute the coefficient equations or search trees."
  }
}


==> anc/dependency_map.json <==
{
  "scope": "Symmetric rank two, m=1; joint distinguished field of a modular rational positive definite datum.",
  "note": "In-paper locations replace the older external source references. Execution records are separately retained; this mapping is not a mathematical verification.",
  "components": [
    {
      "original_identifier": "EXT.D24",
      "statement_domain": "[K:Q] <= 24 for the distinguished joint field K = Q(x,y) of a modular rational positive definite symmetric rank-two datum (m = 1); transferred to every chart by field preservation, never by modularity of a transported datum",
      "in_paper_labels": [
        "d24:thm:main",
        "pix:section"
      ],
      "coefficient_orders": "n/a",
      "units_used": "n/a",
      "uses_degree_24": "is D24. Located uses: e <= 24 giving the nonunit disc v(1-y) >= 7/24 (canonical_nonunit_boundaries.tex lines 49-57; canonical_nonunit_shift_closure.tex lines 40-44 and the e <= 24 step at line 182; tau_pole_charts.tex Lemmas 3-4); the canonical entry results (09_canonical_entry.tex line 21 and lines 79-89; 10_canonical_poles.tex line 32; 11_canonical_integral.tex line 36); the 42 | e alternative of the zero-cubic shift-pole theorem (unit_shift_pole_consolidated.tex Sec. 3)"
    },
    {
      "original_identifier": "EXT.VZ",
      "statement_domain": "modular rank-two Nahm sums: lambda_1 = C_sc + 1/12 rational and lambda_n = 0 for n >= 2 (used through n = 5)",
      "in_paper_labels": [
        "deg:lem:modular-bridge"
      ],
      "coefficient_orders": "lambda_1 = r rational, lambda_2 = ... = lambda_5 = 0 (lambda_5 used only by U0.spole and R1.pole)",
      "units_used": "n/a",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "PR.COEFF_TRANSPORT",
      "statement_domain": "engine polynomials Psi_1..Psi_4 (Psi_j = D^{3j} lambda_j) for all rational a, b, d, B, C, X, Y; generic transport identities S, I, T, J of lambda_1..lambda_5, D, the letters and the signed equations",
      "in_paper_labels": [
        "deg:prop:coefficient-transport"
      ],
      "coefficient_orders": "lambda_1..lambda_5",
      "units_used": "n/a",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "PR.U0_SHIFT_POLE",
      "statement_domain": "regular seven-integral matrix (bE(A) a seven-unit, the 194 U0 routes), rational shift pole, four global units, D != 0, lambda_1 = r rational, lambda_2 = ... = lambda_5 = 0",
      "in_paper_labels": [
        "spx:u0:thm:main",
        "spx:u0:lem:deep",
        "spx:u0:lem:unit"
      ],
      "coefficient_orders": "lambda_1..lambda_5",
      "units_used": "four global units x, 1-x, y, 1-y (off the five-locus union; preserved by S, I, T, J); norm tests (N) valid",
      "uses_degree_24": "no (reviewed_integration: uses_D24_for_this_local_application = false)"
    },
    {
      "original_identifier": "PR.R2_147",
      "statement_domain": "real embedding, four global units, seven-integral matrix with residue in the explicit 147-set M, signed equations with a clearing integer prime to 7, D != 0, shift pole, lambda_1 = r rational, lambda_2 = lambda_3 = lambda_4 = 0",
      "in_paper_labels": [
        "spx:r2:thm:main",
        "spx:r2:lem:entryreduction",
        "spx:r2:thm:comparison"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "four global units x, 1-x, y, 1-y (off the five-locus union; preserved by S, I, T, J); norm tests (N) valid",
      "uses_degree_24": "no (reviewed_integration)"
    },
    {
      "original_identifier": "PR.R1_ZEROCUBIC_POLE",
      "statement_domain": "the two zero-cubic residues (0,1,0), (1,-1,1); four global units; shift pole; lambda_1 = r rational, lambda_2 = ... = lambda_5 = 0; conclusion: [K:Q] <= 4 or 42 | e_p for some place",
      "in_paper_labels": [
        "spx:thm:all",
        "spx:soft:thm:soft",
        "spx:zero:entry",
        "spx:power:lem:power",
        "spx:endpoint:thm:gap",
        "spx:zero:section"
      ],
      "coefficient_orders": "lambda_1..lambda_5 (unified sufficient hypothesis)",
      "units_used": "four global units x, 1-x, y, 1-y (off the five-locus union; preserved by S, I, T, J); norm tests (N) valid",
      "uses_degree_24": "yes: excludes the alternative 42 | e (which forces [K:Q] >= 42)"
    },
    {
      "original_identifier": "PR.INTEGRAL_TAU_V3",
      "statement_domain": "canonical A = (1,-h;-h,tau), tau in Z_7, rational shift pole, rational r, lambda_1 = r rational, lambda_2 = lambda_3 = lambda_4 = 0, signed canonical equations: (i) v_7(h) > 0 gives [K:Q] <= 2; (ii) v_7(h) = 0, (hbar,taubar) != (1,1) gives [K:Q] <= 4; the unit-h residue hbar = taubar = 1 is excluded (row R3)",
      "in_paper_labels": [
        "canx:tau:thm:main"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "canonical units only; no four-unit norm",
      "uses_degree_24": "no (Appendix A replaces the degree-24 input; reviewed_integration)"
    },
    {
      "original_identifier": "PR.R3_QUADRATIC",
      "statement_domain": "Canonical residue h = tau = 1 (mod 7), integral rational shifts B,C, arbitrary rational scalar r, X a global unit: [K:Q] <= 2 given the retained conic-entry, deep-entry and lifting statements. The scalar need not be seven-integral.",
      "in_paper_labels": [
        "canx:r3:thm:r3"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "one canonical global unit X",
      "uses_degree_24": "through the retained entry statements of 09_canonical_entry.tex (see RET.R3_ENTRY)"
    },
    {
      "original_identifier": "PR.ENTRY_LEMMAS",
      "statement_domain": "original rational positive definite symmetric A, positive distinguished point: valuation/sign split, five loci E_1..E_5 and their routes, uniform one-step denominator normalization (identity, I, or T after S), reciprocal integrality criterion v(tau) >= 2 v(h), point maps of S, I, T, J preserving K, the letters as signed products and D != 0",
      "in_paper_labels": [
        "deg:sec:entry-completion"
      ],
      "coefficient_orders": "preserved through order five",
      "units_used": "as stated per row",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "OPEN.ENTRY_ASSEMBLY",
      "statement_domain": "every original rational positive definite symmetric matrix with positive distinguished point, every equality locus E_1..E_5, every denominator pivot and every valuation boundary of h, tau, the shifts and the scalar",
      "in_paper_labels": [
        "deg:sec:entry-completion"
      ],
      "coefficient_orders": "preservation through order five",
      "units_used": "to be recorded per route (the units actually available on it)",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "RET.POLE_R_CUBIC",
      "statement_domain": "all simple admissible roots of the 343 matrix residues (320 admissible points), all 49 shift residues, pole of r; support construction and simple admissible roots",
      "in_paper_labels": [
        "cuspx:census:prop:pole"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "(H3) only; no norm",
      "uses_degree_24": "no (e <= 3 from the local length)"
    },
    {
      "original_identifier": "RET.INTEGRAL_CUSP_LIFTING",
      "statement_domain": "all 15,680 (simple admissible root, shift) cases, integral r: no determinant-nonunit place",
      "in_paper_labels": [
        "cuspx:census:prop:int"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "(H3) only; no norm",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "RET.REPEATED_JETS",
      "statement_domain": "the 22 repeated-root residues (16 square, 6 cube), 49 shift residues: unique rational admissible root, local length mu + 2, D of order ell - 1 along C_1, coefficient lengths L (672 x 3, 406 x 4)",
      "in_paper_labels": [
        "cuspx:census:prop:rep"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "(H3) only; no norm",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "RET.REPEATED_MIXED",
      "statement_domain": "the 22 repeated-root residues x 49 shifts x 7 scalar residues (7,546 configurations), r integral, under (N)",
      "in_paper_labels": [
        "cuspx:repeated-mixed"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "(N): four global norms (valid on U1.repeated.int only)",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "RET.MATRIX_COVERAGE",
      "statement_domain": "the 343 integral matrix residues: strata (regular, covered by transport words, uncovered simple, repeated, b = 0, zero cubic) and admissible factors",
      "in_paper_labels": [
        "smallc:residue-graph"
      ],
      "coefficient_orders": "n/a",
      "units_used": "n/a",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "RET.BZERO_MIXED",
      "statement_domain": "b = 0 (mod 7): 49 matrix residues x 49 shifts x 7 scalar residues = 16,807 fibres; 16,747 finite rows, 60 curve fibres; r integral; unit points and centre combined under (N)",
      "in_paper_labels": [
        "deg:prop:45-mixed-replacement"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "(N): four global norms",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "RET.BZERO_CENTRE",
      "statement_domain": "b = 0 (mod 7) centres (Xbar, Ybar) = (-abar, -dbar): Nahm length 4, integral-r coefficient length 3 (mixed jet 2 a^2 (a-1)^2 d^2 (d-1)^2 != 0), no determinant-unit support when r has a pole; 25 rank-zero centres",
      "in_paper_labels": [
        "deg:lem:bzero-centre-replacement"
      ],
      "coefficient_orders": "lambda_1..lambda_3 for the length",
      "units_used": "local units at the centre; norms in RET.BZERO_MIXED",
      "uses_degree_24": "no (not stated in the source)"
    },
    {
      "original_identifier": "RET.P3_CURVES",
      "statement_domain": "the 428 integral curve fibres (a,b,d,B,C,r) of curve_orbits.json (24 orbits), identified in round 4 as exactly the curve fibres of the refined determinant-unit census (368 uncovered simple, 60 b = 0); bound four with local units; for E1b.u.int the 64 canonical curve fibres of the two-unit census",
      "in_paper_labels": [
        "cuspx:flat-complete"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "local units only (stated)",
      "uses_degree_24": "no for this component (other inputs on a consuming row may use D24)"
    },
    {
      "original_identifier": "RET.CANON_TWO_UNIT",
      "statement_domain": "canonical a = 1, b = -h, v_7(h) = 0, tau != 1, h != 1, tau, B, C, r integral, matrix residue (1,6,1) excluded: 13,999 fibres, maximum 5 in four fibres, 64 curve fibres <= 4; only the global norms of X and y are used",
      "in_paper_labels": [
        "canx:census"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "two canonical global units X, y (norms)",
      "uses_degree_24": "no for this component (other inputs on a consuming row may use D24)"
    },
    {
      "original_identifier": "RET.CANON_BZERO",
      "statement_domain": "canonical a = 1, h in 7Z_7 nonzero, tau, B, C, r integral, four letters local units, X and y global units: 2,371 fibres, bounds 0/1/2/4/6, two fibres with 6; 30 curve fibres <= 4; determinant-nonunit local-unit points excluded by the edge identity Psi_2(X,-tau;1,0,tau,B,C) = (5/16) tau^4 (tau-1)^4 (X+1)^6",
      "in_paper_labels": [
        "canx:census"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "two canonical global units X, y (norms)",
      "uses_degree_24": "yes through RET.CANON_NONUNIT_DISC (analytic nonunit bound zero for integral r)"
    },
    {
      "original_identifier": "RET.CANON_NONUNIT_DISC",
      "statement_domain": "canonical family with v_7(h) > 0 (and reciprocal images): every nonunit place lies on the disc v(1-y) >= 7/24; Strassmann bound on the disc: at most 3 roots for r in Z_7, 4 in general (integral shifts); arbitrary rational h, tau",
      "in_paper_labels": [
        "canx:bound:eq:depth"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "canonical units; no four-unit norm",
      "uses_degree_24": "yes: e <= 24 gives v(1-y) >= 7/24"
    },
    {
      "original_identifier": "RET.CANON_SHIFT_CLOSURE",
      "statement_domain": "canonical family, arbitrary rational h, tau, B, C with the stated exceptions; mixed inverse-chart table (3+4 integral, 4+0 scalar pole, 5+1 shift pole); balanced Strassmann cap 5; Lemmas 2, 3",
      "in_paper_labels": [
        "canx:close:eq:principal"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "canonical units; (U) norm-free",
      "uses_degree_24": "yes: w >= 7/24 (lines 40-44) and e <= 24 (line 182)"
    },
    {
      "original_identifier": "RET.CANON_U",
      "statement_domain": "(U): total determinant-unit contribution at most one for an integral matrix with abar = 1 and a shift pole; inverse-chart census: 328 finite fibres bound 1, 15 curve fibres bound 4",
      "in_paper_labels": [
        "canx:up:prop:unitpart"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "norm-free for (U); inverse-chart norms X_I, 1 + Y_I on the curve fibres",
      "uses_degree_24": "no (not used by (U) per its dependency list)"
    },
    {
      "original_identifier": "RET.INVERSE_CHART",
      "statement_domain": "inverse chart s = v_7(h) > 0, T = -v_7(tau) > 0, J, K_sh, R integral: nonunit part <= 3; the 328 finite fibres",
      "in_paper_labels": [
        "canx:census"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "inverse-chart pair X_I, 1 + Y_I",
      "uses_degree_24": "yes through RET.CANON_NONUNIT_DISC"
    },
    {
      "original_identifier": "RET.CANON_RECIPROCITY",
      "statement_domain": "v_7(h) < 0 mapped to v_7(h*) > 0 by the canonical involution with the matrix, shift and first-scalar transformation; tau* integral iff v(tau) >= 2 v(h)",
      "in_paper_labels": [
        "canx:reciprocity"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "canonical units",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "RET.CANON_UNIT_LEMMA",
      "statement_domain": "canonical family A = (1,-h;-h,tau) from the five-locus routes: X and y global units; four local units above 7 when v_7(h) = 0",
      "in_paper_labels": [
        "canx:tau:prop:units"
      ],
      "coefficient_orders": "n/a",
      "units_used": "defines the canonical units",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "RET.FOUR_UNIT_LEMMA",
      "statement_domain": "outside the five-locus union, x, 1-x, y, 1-y are global units; S, I, T, J express the new letters as signed products of the old ones; the norm lemma prod_p N(u_p)^{e_p} = +-1 needs every place",
      "in_paper_labels": [
        "deg:sec:five-loci"
      ],
      "coefficient_orders": "n/a",
      "units_used": "defines (N)",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "RET.R3_ENTRY",
      "statement_domain": "canonical residue h = tau = 1: shallow exclusion, deep entry, all-depth nonflat/flat lifting bounds; 2,744 canonical leading cases, 799 flat directions; entry results assume [Q(X,Y):Q] <= 24",
      "in_paper_labels": [
        "canx:deep:ce:thm:coverage"
      ],
      "coefficient_orders": "lambda_1..lambda_3 (entry), lambda_1..lambda_4",
      "units_used": "canonical global unit X",
      "uses_degree_24": "yes: 09_canonical_entry.tex line 21 (hypothesis) and lines 79-89 (e <= 24)"
    },
    {
      "original_identifier": "RET.R3_POLE_CP",
      "statement_domain": "canonical residue h = tau = 1 with a shift pole: no determinant-unit support (leading census) and bound 2 (CP: the five R3 centres excluded)",
      "in_paper_labels": [
        "canx:cp:cp:thm:main"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "canonical units",
      "uses_degree_24": "yes: \"these entry results use the author's degree-24 input\" (10_canonical_poles.tex line 32)"
    },
    {
      "original_identifier": "RET.E0_SMALL",
      "statement_domain": "b = 0 exactly: X = 1, nonzero cubic in Y for d != 1, Psi_1(1,-d) = (5/3) d^2 (d-1)^2, d = 1 degree one (cap 3); row sums one give x = y = 1/2 (cap 1)",
      "in_paper_labels": [
        "deg:sec:small-diagonal"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "none",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "PP.DUNIT_CENSUS",
      "statement_domain": "all 343 matrix residues x 49 shifts (16,807 classes), r integral: admissible determinant-unit points of Psi_2 = Psi_3 = Psi_4 = 0 with rbar = Psi_1/D^3 in F_7, residue-field norms, four-unit spectra; flagged classes refined by Psi_1 - rbar D^3 (428 curve fibres)",
      "in_paper_labels": [
        "cuspx:census:prop:dunit"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "points: (H3); spectra: (N)",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "PP.CUSP_PACKAGE",
      "statement_domain": "integral-shift cusp branches: Theorem 1 (branch one, 18 fibres 6 -> 4), Theorem 2 (repeated roots, pole of r), Theorem 3 (simple roots, 894 support-degree-2 configurations <= 4); repaired Lemma D; 114 heavy searches, 146-pair classification, 64 exceptional vectors",
      "in_paper_labels": [
        "cuspx:simple-poles",
        "cder:theorem",
        "cder:precision",
        "cder:unique"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "norm-free except branch one under (N)",
      "uses_degree_24": "none found (cusp_branches_note.md contains no use of D24; e <= length)"
    },
    {
      "original_identifier": "PP.EXACT_SUBFAMILIES",
      "statement_domain": "exact canonical families tau = 1 (T) and h = 1 (H), arbitrary rational shifts and parameter-pole charts",
      "in_paper_labels": [
        "canx:exact:thm:main"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "canonical unit lemma only; no norm",
      "uses_degree_24": "no (stated: \"Not used: D24, four global units, any global norm\")"
    },
    {
      "original_identifier": "PP.B2_UNIT_REFINE",
      "statement_domain": "first-digit refinement of the four bound-5 fibres of RET.CANON_TWO_UNIT (unit part <= 1) and the two bound-6 fibres of RET.CANON_BZERO (unit part 0)",
      "in_paper_labels": [
        "canx:refine"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "two canonical global units",
      "uses_degree_24": "yes for part (b) (E1b.n.int and its reciprocal image): e <= 24, stated in canonical_integral_charts.tex; part (a) does not state a use"
    },
    {
      "original_identifier": "PP.TAU_POLE_CHARTS",
      "statement_domain": "canonical inverse chart v_7(h) > 0, v_7(tau) < 0: 15 curve fibres (unit part <= 1), J/K pole directions, balanced five-point exclusion",
      "in_paper_labels": [
        "canx:pole:thm:jk"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "inverse-chart pair X_I, 1 + Y_I; canonical units",
      "uses_degree_24": "yes: the nonunit disc (Lemmas 3-4, Theorems 2 and 6 \"Assume D24\")"
    },
    {
      "original_identifier": "PP.CENTRE_PARITY",
      "statement_domain": "the 45 mixed b = 0 fibres (abar, dbar in {2,4,6}): every place over the centre has e = 2, so Z in {0,2}; allowed totals {0,2,4}",
      "in_paper_labels": [
        "deg:lem:centre-parity-replacement",
        "deg:prop:45-mixed-replacement"
      ],
      "coefficient_orders": "lambda_1",
      "units_used": "(N)",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "PP.NAHM_SIGN_TEST",
      "statement_domain": "the 8 b = 0 fibres with norm-allowed unit degree 6 (two cubic points, inadmissible centre): Nahm-compatible maximum 3",
      "in_paper_labels": [
        "deg:lem:mod9-obstruction"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "(N) and the Nahm sign conditions",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "PP.ZEROCUBIC_FIRST_ORDER",
      "statement_domain": "the 24 zero-cubic fibres with norm-allowed unit degree 6 (six classes x four scalar residues): first-order coefficient obstruction, unit part <= 2",
      "in_paper_labels": [
        "deg:sec:z0-replacement"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "(N)",
      "uses_degree_24": "no for this component (other inputs on a consuming row may use D24)"
    },
    {
      "original_identifier": "PP.Z0_ZEROCUBIC_BASE",
      "statement_domain": "the two zero-cubic residues (0,1,0), (1,-1,1), all rational shifts, all valuations of r: simple-cusp and nonflat zero-cubic tables of the base certificate (depth-1 census of the 342 residues, the 65 formerly open cusps excluded at the second digit)",
      "in_paper_labels": [
        "deg:sec:z0-replacement"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "four global units",
      "uses_degree_24": "yes, in the consuming R1.int route"
    },
    {
      "original_identifier": "PP.ISC_REV2",
      "statement_domain": "zero-cubic residues, integral shifts: conic chart G1 <= 2 only in the 24 flat fibres; rows with v(r) < -k <= 4",
      "in_paper_labels": [
        "cuspx:zero-four"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "four global units",
      "uses_degree_24": "yes, in the consuming R1.int route"
    },
    {
      "original_identifier": "PP.CENSUS_NOTE_R4",
      "statement_domain": "the acceptance arguments of round 4 (counting lemma, local lengths, location lemma, simple and repeated roots, branch-one census, determinant-unit census)",
      "in_paper_labels": [
        "cuspx:section"
      ],
      "coefficient_orders": "lambda_1..lambda_4",
      "units_used": "(H3); (N) only in Sections 6-7 (branch-one census, determinant-unit spectra)",
      "uses_degree_24": "no"
    },
    {
      "original_identifier": "PP.GLOBAL_ASSEMBLY",
      "statement_domain": "the 29-row conditional assembly, the theorem-to-row table, and the conditional theorem (D24 and the retained inputs assumed)",
      "in_paper_labels": [
        "deg:sec:final-assembly"
      ],
      "coefficient_orders": "lambda_1 = r rational, lambda_2 = ... = lambda_5 = 0",
      "units_used": "as per row",
      "uses_degree_24": "as per row"
    }
  ],
  "terminal_cases": [
    {
      "id": "E0",
      "domain": "original rational positive definite A with b = 0 and (a = 1 or d = 1) (membership in the five-locus union with b = 0)",
      "transported_domain": "same matrix",
      "cap": 3,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "not needed: X = 1 exactly; the remaining variable satisfies a nonzero cubic",
      "units_used": "none (X = 1 exactly)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.E0_SMALL",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1a.T",
      "domain": "E_2..E_5 matrices whose canonical image has tau = 1 (b != 0)",
      "transported_domain": "A_c with tau = 1, 0 < h < 1; positive point with X = Y (symmetry of the positive solution); K = Q(X)",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "X and y global (canonical unit lemma); on the diagonal y = X/(1+X), so X and 1+X are global units (the four-unit rows would also apply, not used)",
      "units_used": "none (no norm; canonical unit lemma only)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_UNIT_LEMMA",
        "PP.EXACT_SUBFAMILIES",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1a.H",
      "domain": "E_2..E_5 matrices whose canonical image has h = 1 (b != 0)",
      "transported_domain": "A_c with h = 1, tau > 1; positive point with y = X (positive equation); K = Q(X)",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "X = y global; 1 +- X units away from 2 (exact Nahm relation (1-X)^n = X^m (1+X)^n)",
      "units_used": "none (no norm; canonical unit lemma only)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_UNIT_LEMMA",
        "PP.EXACT_SUBFAMILIES",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1a.E1",
      "domain": "E_1 matrices whose canonical image has h = 1 (original d = a, b = 1 - a)",
      "transported_domain": "h = 1; E_1 cannot give tau = 1 (tau - 1 = d/(a-1) != 0)",
      "cap": 1,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "n/a",
      "units_used": "none",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_UNIT_LEMMA",
        "RET.E0_SMALL",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.u.int",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) = 0, tau in Z_7, (hbar,taubar) != (1,1); integral shifts",
      "transported_domain": "seven-integral canonical matrix, a = 1, b = -h unit (42 residues with b != 0: 39 simple admissible roots, (1,3,5),(1,5,6) repeated, (1,6,1) = R3)",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "X and y global units; 1+X and 1-y integral with v(1-y) = h v(1+X); if v_7(h) = 0 all four letters are LOCAL units above 7 (not global)",
      "units_used": "two canonical global units X, y (two-unit census norms)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.POLE_R_CUBIC",
        "RET.INTEGRAL_CUSP_LIFTING",
        "RET.REPEATED_JETS",
        "RET.P3_CURVES",
        "RET.CANON_TWO_UNIT",
        "RET.CANON_UNIT_LEMMA",
        "PP.CUSP_PACKAGE",
        "PP.B2_UNIT_REFINE",
        "PP.CENSUS_NOTE_R4",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.u.pole",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) = 0, tau in Z_7, (hbar,taubar) != (1,1); a shift pole (k = -min v_7(B), v_7(C) > 0)",
      "transported_domain": "as E1b.u.int",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "X and y global units; 1+X and 1-y integral with v(1-y) = h v(1+X); if v_7(h) = 0 all four letters are LOCAL units above 7 (not global)",
      "units_used": "two canonical global units X, y (norms at the repeated rows)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.INTEGRAL_TAU_V3",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_UNIT_LEMMA",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.u.tpole",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) = 0, v_7(tau) < 0",
      "transported_domain": "inverse matrix = (1,0,0) mod 7, D unit at every place",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "valid norm units X_I = 1/X and 1 + Y_I = 1/y (omitted nonunit places reduce to (-1,1))",
      "units_used": "inverse-chart pair X_I = 1/X, 1 + Y_I = 1/y (census norms)",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_NONUNIT_DISC",
        "RET.CANON_SHIFT_CLOSURE",
        "RET.CANON_U",
        "RET.CANON_UNIT_LEMMA",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.n.int",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) > 0, tau in Z_7; integral shifts",
      "transported_domain": "seven-integral canonical matrix with h = 0 mod 7 (residue (1,0,taubar))",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "X and y global units; 1+X and 1-y integral with v(1-y) = h v(1+X); if v_7(h) = 0 all four letters are LOCAL units above 7 (not global); on this chart a pole of r is impossible and every place is a determinant-unit local-unit place (retained: edge identity Psi_2(X,-tau;1,0,tau,B,C) = (5/16) tau^4 (tau-1)^4 (X+1)^6; analytic nonunit bound zero for integral r)",
      "units_used": "two canonical global units X, y (two-unit census norms)",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_BZERO",
        "RET.CANON_NONUNIT_DISC",
        "RET.CANON_UNIT_LEMMA",
        "PP.B2_UNIT_REFINE",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.n.pole",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) > 0, tau in Z_7; a shift pole",
      "transported_domain": "as E1b.n.int",
      "cap": 2,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "X and y global units; 1+X and 1-y integral with v(1-y) = h v(1+X); if v_7(h) = 0 all four letters are LOCAL units above 7 (not global)",
      "units_used": "none (no norm)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.INTEGRAL_TAU_V3",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_UNIT_LEMMA",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.n.tpole.int",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) > 0, v_7(tau) < 0; inverse shifts J, K and scalar R integral",
      "transported_domain": "inverse matrix reduces to (1,0,0); unit determinant at local-unit places",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "X_I = 1/X, 1 + Y_I = 1/y (two valid norm units)",
      "units_used": "inverse-chart pair X_I, 1 + Y_I (norms on the gamma fibres and in the retained census)",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_NONUNIT_DISC",
        "RET.CANON_U",
        "RET.INVERSE_CHART",
        "RET.CANON_UNIT_LEMMA",
        "PP.TAU_POLE_CHARTS",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.n.tpole.Rpole",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) > 0, v_7(tau) < 0; J, K integral, R a pole",
      "transported_domain": "as above",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "as above",
      "units_used": "none",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_NONUNIT_DISC",
        "RET.CANON_SHIFT_CLOSURE",
        "RET.CANON_UNIT_LEMMA",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.n.tpole.JKpole.nonbalanced",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) > 0, v_7(tau) < 0; J or K a pole; not (A = E)",
      "transported_domain": "as above",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "as above",
      "units_used": "none (retained (U) is norm-free with a transformed shift pole)",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_SHIFT_CLOSURE",
        "RET.CANON_U",
        "RET.CANON_UNIT_LEMMA",
        "PP.TAU_POLE_CHARTS",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.n.tpole.JKpole.balanced",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) > 0, v_7(tau) < 0; J or K a pole; balanced A = E (s even >= 2, v(K_sh) = min(0, v(J)) - s/2)",
      "transported_domain": "as above",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "as above",
      "units_used": "none",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_NONUNIT_DISC",
        "RET.CANON_SHIFT_CLOSURE",
        "RET.CANON_UNIT_LEMMA",
        "PP.TAU_POLE_CHARTS",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.neg->n.int",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) < 0; image condition: v7(tau) >= 2 v7(h) (tau* integral); image shifts B*, C* integral",
      "transported_domain": "row E1b.n.int at (h*, tau*): v7(h*) = -v7(h) > 0, h* > 0, h* != 1, tau* != 1, tau* - h*^2 = (h^2 - tau)/h^2 != 0",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "X* = -y and y* = -X: the two canonical global units up to sign (no four-unit argument used)",
      "units_used": "two canonical global units X, y (two-unit census norms)",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_BZERO",
        "RET.CANON_NONUNIT_DISC",
        "RET.CANON_RECIPROCITY",
        "RET.CANON_UNIT_LEMMA",
        "PP.B2_UNIT_REFINE",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.neg->n.pole",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) < 0; image condition: v7(tau) >= 2 v7(h) (tau* integral); an image shift pole",
      "transported_domain": "row E1b.n.pole at (h*, tau*): v7(h*) = -v7(h) > 0, h* > 0, h* != 1, tau* != 1, tau* - h*^2 = (h^2 - tau)/h^2 != 0",
      "cap": 2,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "X* = -y and y* = -X: the two canonical global units up to sign (no four-unit argument used)",
      "units_used": "none (no norm)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.INTEGRAL_TAU_V3",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_RECIPROCITY",
        "RET.CANON_UNIT_LEMMA",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.neg->n.tpole.int",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) < 0; image condition: v7(tau) < 2 v7(h) (tau* a pole); image J*, K*, R* integral",
      "transported_domain": "row E1b.n.tpole.int at (h*, tau*): v7(h*) = -v7(h) > 0, h* > 0, h* != 1, tau* != 1, tau* - h*^2 = (h^2 - tau)/h^2 != 0",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "X* = -y and y* = -X: the two canonical global units up to sign (no four-unit argument used)",
      "units_used": "inverse-chart pair X_I, 1 + Y_I (norms on the gamma fibres and in the retained census)",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_NONUNIT_DISC",
        "RET.CANON_U",
        "RET.INVERSE_CHART",
        "RET.CANON_RECIPROCITY",
        "RET.CANON_UNIT_LEMMA",
        "PP.TAU_POLE_CHARTS",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.neg->n.tpole.Rpole",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) < 0; image condition: v7(tau) < 2 v7(h); image J*, K* integral, R* a pole",
      "transported_domain": "row E1b.n.tpole.Rpole at (h*, tau*): v7(h*) = -v7(h) > 0, h* > 0, h* != 1, tau* != 1, tau* - h*^2 = (h^2 - tau)/h^2 != 0",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "X* = -y and y* = -X: the two canonical global units up to sign (no four-unit argument used)",
      "units_used": "none",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_NONUNIT_DISC",
        "RET.CANON_SHIFT_CLOSURE",
        "RET.CANON_RECIPROCITY",
        "RET.CANON_UNIT_LEMMA",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.neg->n.tpole.JK.nonbalanced",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) < 0; image condition: v7(tau) < 2 v7(h); J* or K* a pole, A* != E*",
      "transported_domain": "row E1b.n.tpole.JKpole.nonbalanced at (h*, tau*): v7(h*) = -v7(h) > 0, h* > 0, h* != 1, tau* != 1, tau* - h*^2 = (h^2 - tau)/h^2 != 0",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "X* = -y and y* = -X: the two canonical global units up to sign (no four-unit argument used)",
      "units_used": "none (retained (U) is norm-free with a transformed shift pole)",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_SHIFT_CLOSURE",
        "RET.CANON_U",
        "RET.CANON_RECIPROCITY",
        "RET.CANON_UNIT_LEMMA",
        "PP.TAU_POLE_CHARTS",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "E1b.neg->n.tpole.JK.balanced",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; v_7(h) < 0; image condition: v7(tau) < 2 v7(h); J* or K* a pole, A* = E*",
      "transported_domain": "row E1b.n.tpole.JKpole.balanced at (h*, tau*): v7(h*) = -v7(h) > 0, h* > 0, h* != 1, tau* != 1, tau* - h*^2 = (h^2 - tau)/h^2 != 0",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "X* = -y and y* = -X: the two canonical global units up to sign (no four-unit argument used)",
      "units_used": "none",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_NONUNIT_DISC",
        "RET.CANON_SHIFT_CLOSURE",
        "RET.CANON_RECIPROCITY",
        "RET.CANON_UNIT_LEMMA",
        "PP.TAU_POLE_CHARTS",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "R3.int",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; h, tau in Z_7 with h = tau = 1 (mod 7); integral shifts",
      "transported_domain": "degenerate canonical residue (determinant cubic identically zero)",
      "cap": 2,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "X, y global; all four letters local units above 7",
      "units_used": "one canonical global unit X",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.R3_QUADRATIC",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_UNIT_LEMMA",
        "RET.R3_ENTRY",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "R3.pole",
      "domain": "canonical A_c = [[1,-h],[-h,tau]], h > 0, h != 1, tau != 1, tau - h^2 != 0, tau > h^2 or tau < 0; origin E_1..E_5 tracked; h = tau = 1 (mod 7); a shift pole",
      "transported_domain": "as R3.int",
      "cap": 2,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "as R3.int",
      "units_used": "none",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.CANON_UNIT_LEMMA",
        "RET.R3_ENTRY",
        "RET.R3_POLE_CP",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "U0.int",
      "domain": "original matrix outside the five-locus union; after one-step normalisation the residue is one of the 194 that reach a regular target (bE(A) != 0 mod 7); transformed shifts integral",
      "transported_domain": "regular seven-integral matrix, signed real point",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "x, 1-x, y, 1-y global units (outside the five-locus union); preserved by S, I, T, J; the four norm tests (N) are valid",
      "units_used": "four global units (off the union)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.POLE_R_CUBIC",
        "RET.INTEGRAL_CUSP_LIFTING",
        "RET.MATRIX_COVERAGE",
        "RET.FOUR_UNIT_LEMMA",
        "PP.DUNIT_CENSUS",
        "PP.CUSP_PACKAGE",
        "PP.CENSUS_NOTE_R4",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "U0.spole",
      "domain": "as U0.int but a transformed shift pole",
      "transported_domain": "regular matrix",
      "cap": 4,
      "coefficient_order": 5,
      "uses_initial_degree_24": false,
      "units_available": "x, 1-x, y, 1-y global units (outside the five-locus union); preserved by S, I, T, J; the four norm tests (N) are valid",
      "units_used": "four global units (off the union)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.U0_SHIFT_POLE",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.MATRIX_COVERAGE",
        "RET.FOUR_UNIT_LEMMA",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "U1.simple.int",
      "domain": "uncovered residues with simple admissible roots (76 residues, orbits of (0,1,1),(0,1,2),(0,1,3),(0,2,1),(2,0,2)*,...) ; integral transformed shifts",
      "transported_domain": "seven-integral matrix, nonzero cubic with simple admissible roots",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "x, 1-x, y, 1-y global units (outside the five-locus union); preserved by S, I, T, J; the four norm tests (N) are valid",
      "units_used": "four global units (off the union)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.POLE_R_CUBIC",
        "RET.INTEGRAL_CUSP_LIFTING",
        "RET.MATRIX_COVERAGE",
        "RET.P3_CURVES",
        "RET.FOUR_UNIT_LEMMA",
        "PP.DUNIT_CENSUS",
        "PP.CUSP_PACKAGE",
        "PP.CENSUS_NOTE_R4",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "U1.repeated.int",
      "domain": "the 22 repeated-root residues (16 square + 6 cube); integral transformed shifts",
      "transported_domain": "seven-integral matrix with one rational admissible centre",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "x, 1-x, y, 1-y global units (outside the five-locus union); preserved by S, I, T, J; the four norm tests (N) are valid",
      "units_used": "four global units (off the union; norms (N))",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.REPEATED_JETS",
        "RET.REPEATED_MIXED",
        "RET.MATRIX_COVERAGE",
        "RET.FOUR_UNIT_LEMMA",
        "PP.DUNIT_CENSUS",
        "PP.CUSP_PACKAGE",
        "PP.CENSUS_NOTE_R4",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "U1.bzero.int",
      "domain": "the 49 residues with b = 0 mod 7; integral transformed shifts",
      "transported_domain": "seven-integral matrix, b = 0 mod 7",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "x, 1-x, y, 1-y global units (outside the five-locus union); preserved by S, I, T, J; the four norm tests (N) are valid",
      "units_used": "four global units (off the union)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.MATRIX_COVERAGE",
        "RET.BZERO_MIXED",
        "RET.BZERO_CENTRE",
        "RET.P3_CURVES",
        "RET.FOUR_UNIT_LEMMA",
        "PP.DUNIT_CENSUS",
        "PP.CENTRE_PARITY",
        "PP.NAHM_SIGN_TEST",
        "PP.CENSUS_NOTE_R4",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "R1.int",
      "domain": "the two zero-cubic residues (0,1,0), (1,-1,1); integral transformed shifts",
      "transported_domain": "A = A_0 + 7^k A_k, A_k primitive (A = A_0 excluded, Lemma exact central matrices)",
      "cap": 4,
      "coefficient_order": 4,
      "uses_initial_degree_24": true,
      "units_available": "x, 1-x, y, 1-y global units (outside the five-locus union); preserved by S, I, T, J; the four norm tests (N) are valid",
      "units_used": "four global units (off the union)",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.MATRIX_COVERAGE",
        "RET.FOUR_UNIT_LEMMA",
        "PP.DUNIT_CENSUS",
        "PP.ZEROCUBIC_FIRST_ORDER",
        "PP.Z0_ZEROCUBIC_BASE",
        "PP.ISC_REV2",
        "PP.CENSUS_NOTE_R4",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "R1.pole",
      "domain": "zero-cubic residues; a transformed shift pole",
      "transported_domain": "as R1.int",
      "cap": 4,
      "coefficient_order": 5,
      "uses_initial_degree_24": true,
      "units_available": "x, 1-x, y, 1-y global units (outside the five-locus union); preserved by S, I, T, J; the four norm tests (N) are valid",
      "units_used": "four global units (off the union)",
      "inputs": [
        "EXT.D24",
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.R1_ZEROCUBIC_POLE",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.MATRIX_COVERAGE",
        "RET.FOUR_UNIT_LEMMA",
        "PP.GLOBAL_ASSEMBLY"
      ]
    },
    {
      "id": "R2",
      "domain": "the other 147 uncovered residues (76 simple + 22 repeated + 49 b = 0); a transformed shift pole",
      "transported_domain": "seven-integral matrix",
      "cap": 3,
      "coefficient_order": 4,
      "uses_initial_degree_24": false,
      "units_available": "x, 1-x, y, 1-y global units (outside the five-locus union); preserved by S, I, T, J; the four norm tests (N) are valid",
      "units_used": "four global units (off the union)",
      "inputs": [
        "EXT.VZ",
        "PR.COEFF_TRANSPORT",
        "PR.R2_147",
        "PR.ENTRY_LEMMAS",
        "OPEN.ENTRY_ASSEMBLY",
        "RET.MATRIX_COVERAGE",
        "RET.FOUR_UNIT_LEMMA",
        "PP.GLOBAL_ASSEMBLY"
      ]
    }
  ]
}


==> anc/revision_checks/README.txt <==
EXACT CHECKS MADE DURING THE REVISION

Environment: Python 3.12.14, SymPy 1.14.0, python-flint 0.9.0.
The interval verifiers use Python integers, exact polynomial signs,
explicit logarithm-series remainders and outward rounding. Their reported
floating-point elapsed times and descriptive approximations do not
participate in a rejection test.

check_short_certificates.py is standalone and checks the compact
bilinear identities and the complete 343-vertex residue graph.

verify_symmetric_patterns.py --data DIRECTORY uses the restored
computational archive directory containing fix_enum_*.json. It
independently re-enumerates the root-pattern alphabet in the article
and compares exact sets and kernel dimensions for all 800 patterns.
This does not execute the subsequent Singular ideal calculations.

The interval scripts with '_with_margin(s)' add certified deciding
margins to the existing complete integer verifiers. To run, place the
script in a disposable copy of its corresponding restored directory,
next to its inputs and original helper modules:

  verify_even_pairing_with_margin.py:
    quartic/units/unit_bundles/totally_real_compact/
  verify_odd_pairing_integer.py:
    the same directory (unchanged integer-only verifier)
  verify_mixed_odd_with_margins.py:
    quartic/units/unit_bundles/mixed_odd_height_bundle/mixed_odd_height/
  verify_mixed_even_with_margins.py:
    quartic/units/unit_bundles/quartic_remaining_branches_bundle/

The matching JSON files record the complete runs. A margin is the least
positive absolute endpoint of a selected rejecting interval; the mixed
coefficient-sign margins refer to Cramer numerators. These checks are
reruns/extensions of existing verifier programs, not newly independent
implementations of all four pairing algorithms.

The table_semantic_validation.json report comes from rerunning the
existing exact table validator against the revised manuscript. It
substitutes every exceptional shift exactly and checks the family and
split-product interfaces. It does not prove the global degree bound.

The independent C++ prescription enumeration and its Python runner are
enumerate_parameter_prescriptions.cpp and run_parameter_prescription_check.py.
They require a C++ compiler and no external mathematical data. The
modular-rank/Hadamard argument is in independent_algebra_checks.txt.
parameter_prescription_counts.json records all three finite domains.
check_polynomial_identities.py checks fourteen identities independently;
polynomial_identity_checks.json records the results.

The complete 800-generator reconstruction and six fresh arithmetic ideal
checks use the restored original data via the --data argument:

  python verify_from_text_cached.py --data PATH/anc/global_degree/replay/parameter_ideals
  python check_arithmetic_ideals_reduced.py --data PATH/anc/global_degree/replay/parameter_ideals

Here PATH is the restored companion root. The corresponding successful
logs and JSON reports are included. The reconstruction compares ideal
inputs, and the six arithmetic tests compute selected exact consequences.
Neither is a rerun of every original Singular decomposition. Detailed
review notes are retained in the companion's review_records/ directory.


==> anc/revision_checks/arithmetic_ideal_verification.json <==
[
  {
    "case": "aa1_012",
    "exact_consequences": 1,
    "seconds": 0.101
  },
  {
    "case": "aa1_014",
    "exact_consequences": 5,
    "seconds": 0.07,
    "b_minus_half_consequence": true
  },
  {
    "case": "aa1_015",
    "exact_consequences": 9,
    "seconds": 0.224
  },
  {
    "case": "aa1_021",
    "exact_consequences": 9,
    "seconds": 0.039
  },
  {
    "case": "aa1_023",
    "exact_consequences": 1,
    "seconds": 0.094
  },
  {
    "case": "aa1_030",
    "exact_consequences": 3,
    "seconds": 0.076
  }
]


==> anc/revision_checks/arithmetic_ideals_reduced.log <==
begin aa1_012
PASS {'case': 'aa1_012', 'exact_consequences': 1, 'seconds': 0.101}
begin aa1_014
PASS {'case': 'aa1_014', 'exact_consequences': 5, 'seconds': 0.07, 'b_minus_half_consequence': True}
begin aa1_015
PASS {'case': 'aa1_015', 'exact_consequences': 9, 'seconds': 0.224}
begin aa1_021
PASS {'case': 'aa1_021', 'exact_consequences': 9, 'seconds': 0.039}
begin aa1_023
PASS {'case': 'aa1_023', 'exact_consequences': 1, 'seconds': 0.094}
begin aa1_030
PASS {'case': 'aa1_030', 'exact_consequences': 3, 'seconds': 0.076}
ALL SIX ARITHMETIC IDEAL TESTS PASS


==> anc/revision_checks/check_arithmetic_ideals_reduced.py <==
from pathlib import Path
import sympy as s,json,time
import argparse
parser=argparse.ArgumentParser()
parser.add_argument('--data',type=Path,required=True,help='restored anc/global_degree/replay/parameter_ideals directory')
parser.add_argument('--output',type=Path,default=Path(__file__).resolve().with_name('arithmetic_ideal_verification.json'))
args=parser.parse_args()
p=args.data
t,r,B,C,b=s.symbols('t r B C b');vs=(t,r,B,C,b);loc={str(x):x for x in vs}
P15=[B+C-b-1,12*r*(b+1)-2*b*b-6*b-3,12*C*C-12*C*b+2*b*b-24*r-12*C+12*b+9]
Q15=[B-C,12*r*(b-1)-12*C*b+2*b*b+12*C-3,12*C*C-12*C*b+2*b*b-24*r+12*C-3]
P21=[B+C,12*r*(b+1)-1,24*r-12*C*C-1]
Q21=[B-C,12*r*(b-1)+1,24*r-12*C*C-1]
jobs={
'aa1_012':[144*(b*b-1)**2*(C*C-C+s.Rational(1,4))**2+4*b**4],
'aa1_014':[12*r-1,(2*B-1)*(2*B-1-4*b*C),(2*C-1)*(2*C-1-4*b*B),6*(B*B-2*b*B*C+C*C)+b*b-1,(b*b-4)*(2*b+1)*(4*b**3-3*b-2)],
'aa1_015':[x*y for x in P15 for y in Q15],
'aa1_021':[x*y for x in P21 for y in Q21],
'aa1_023':[144*(b*b-1)**2*(C*C-b*C+(2*b*b-1)/12)**2+4*b**4],
'aa1_030':[B-C,24*r-12*C*C-1,(12*C*C-1)*b*b+(-24*C*C+12*C)*b+3*(2*C-1)**2]}
report=[]
for name,targets in jobs.items():
 txt=(p/(name+'.sing')).read_text().split('ideal I=')[1].split(';')[0]
 polys=[s.sympify(z.replace('^','**'),locals=loc,rational=True) for z in txt.split(',')]
 reduced=[]
 for f in polys:
  if t not in f.free_symbols:
   for v in [b,b-1,b+1]:
    while f!=0:
     quotient,remainder=s.div(f,v,b)
     if remainder!=0:break
     f=s.expand(quotient)
  reduced.append(f)
 polys=reduced
 start=time.monotonic();print('begin',name,flush=True)
 G=s.groebner(polys,*vs,order='grevlex',method='f5b')
 result=[s.expand(G.reduce(s.expand(z))[1])==0 for z in targets]
 if not all(result):
  print('remainders',[G.reduce(s.expand(z))[1] for z in targets],flush=True)
 assert all(result),(name,result)
 rec={'case':name,'exact_consequences':len(targets),'seconds':round(time.monotonic()-start,3)}
 if name=='aa1_014':
  H=s.groebner(polys+[2*b+1],*vs,order='grevlex',method='f5b')
  assert H.reduce(8*C*C-4*C+1)[1]==0
  rec['b_minus_half_consequence']=True
 report.append(rec);print('PASS',rec,flush=True)
args.output.write_text(json.dumps(report,indent=2)+'\n')
print('ALL SIX ARITHMETIC IDEAL TESTS PASS',flush=True)


==> anc/revision_checks/check_polynomial_identities.py <==
#!/usr/bin/env python3
"""Check fourteen short manuscript identities independently using SymPy.

No source coefficient files are read. All inputs are the displayed formulas
in small_certificates.tex and parameter_ideal_expansion.tex.
Run: SYMPY_GROUND_TYPES=python python check_polynomial_identities.py \
         --output polynomial_identity_checks.json
"""
import argparse
import json
from pathlib import Path
import sympy as s

b, d, k, C = s.symbols("b d k C")
a = 1 + b*b/d
checks = {}
Q = d*(d-1)*k**3 + b*(2*d-1+b)*k*k + b*(2*a-1+b)*k + a*(a-1)
N = -b*k*k + (d-a-1)*k + b
P0 = b**5+b**3*d*d+b**3*d+b*b*d**3+d**5-3*d**4+2*d**3
P1 = b**5+b**3*d*d-b**3*d+b*b*d**3-2*b*b*d+d**5-5*d**4+8*d**3-4*d*d
checks["first_bilinear_remainder"] = s.rem(Q,N,k)-(P0/(b*d*d)+P1*k/(b*b*d))
checks["first_bilinear_resultant"] = s.resultant(P0,P1,d)+64*b**15
N = b*(d-1)*k*k+(a*(d-1)+b*b-1)*k+a*b
P = b**3-d**3+2*d*d
R = b**5-b**3*d-b*b*d**3+4*b*b*d*d-2*b*b*d-d**4+4*d**3-4*d*d
checks["second_bilinear_remainder"] = s.rem(Q,N,k)+(b*b+d)*P/(b*d*d*(d-1))+R*k/(b*b*d*(d-1))
checks["second_bilinear_reduction"] = R-(b*b+d-2)*P+2*b*b*(b-d)*(d-1)
U = (b*b-2*b*d-d*d+2*d)*(b*b+2*b*d-d*d+2*d)
V = (b*b+d*d-2*d)*(2*b**5+2*b**4*d-b**4-2*b**3*d*d-2*b*b*d**3+6*b*b*d*d-4*b*b*d-d**4+4*d**3-4*d*d)
checks["tangency_discriminant"] = s.discriminant(N,k)-U/d**2
checks["tangency_value"] = Q.subs(k,-(a*(d-1)+b*b-1)/(2*b*(d-1)))-V/(8*b**3*d*d*(d-1)**2)
checks["tangency_resultant"] = s.resultant(U,V,d)+65536*b**20*(b-1)**4*(b+1)**4
for sign in (1,-1):
    checks[f"tangency_U_at_{sign}"] = U.subs(b,sign)-(d-1)*(d+1)*(d*d-4*d-1)
checks["tangency_V_at_1"] = V.subs(b,1)+(d-1)**5*(d+1)
checks["tangency_V_at_minus1"] = V.subs(b,-1)+(d-3)*(d-1)**3*(d+1)**2
qp = 12*(b+1)*C*C-12*(b+1)**2*C+2*b**3+10*b*b+9*b+3
qm = 12*(b-1)*C*C-12*(b*b-1)*C+2*b**3+2*b*b-3*b-3
checks["T15_plus_discriminant"] = s.discriminant(qp,C)-48*b*b*(b*b-1)
checks["T15_minus_discriminant"] = s.discriminant(qm,C)-48*b*b*(b*b-1)
t30 = (12*C*C-1)*b*b+(-24*C*C+12*C)*b+3*(2*C-1)**2
checks["T30_discriminant"] = s.discriminant(t30,b)-12*(2*C-1)**2
results = {name: s.cancel(expr) == 0 for name, expr in checks.items()}
report = {
    "implementation": "independent reconstruction from printed formulas",
    "arithmetic": "exact rational polynomial arithmetic",
    "sympy_version": s.__version__,
    "checks": results,
    "check_count": len(results),
    "all_passed": all(results.values()),
    "scope": "Fourteen displayed identities; not the large parameter-ideal decompositions or resultant-slice calculations."
}
parser = argparse.ArgumentParser()
parser.add_argument("--output", type=Path)
args = parser.parse_args()
encoded = json.dumps(report, indent=2) + "\n"
if args.output:
    args.output.write_text(encoded)
print(encoded, end="")
if not report["all_passed"]:
    raise SystemExit(1)


==> anc/revision_checks/check_short_certificates.py <==
import sympy as s
from collections import Counter
from itertools import product
p=7; z=s.symbols('z'); vertices=list(product(range(p),repeat=3))
def inv(x):return pow(x%p,-1,p)
def edges(v):
 a,b,d=v; D=(a*d-b*b)%p
 out=[(d,b,a),((1-a)%p,-b%p,(1-d)%p)]
 if D:out.append((d*inv(D)%p,-b*inv(D)%p,a*inv(D)%p))
 if a:out.append(((a-1)*inv(a)%p,-b*inv(a)%p,D*inv(a)%p))
 return out
def cubic(v):
 a,b,d=v
 return s.Poly(d*(d-1)*z**3+b*(b+2*d-1)*z*z+b*(2*a-1+b)*z+a*(a-1),z, modulus=p)
def regular(v):
 a,b,d=v;D=(a*d-b*b)%p;Q=cubic(v)
 c3=d*(d-1);c2=b*(b+2*d-1);c1=b*(2*a-1+b);c0=a*(a-1)
 disc=c2*c2*c1*c1-4*c3*c1**3-4*c2**3*c0-27*c3*c3*c0*c0+18*c3*c2*c1*c0
 return b*(a-1)*(d-1)*(D-a)*(D-d)*(D-a-d+1)*disc%p!=0
reg={v for v in vertices if regular(v)}; covered=set(reg);todo=list(reg)
while todo:
 v=todo.pop()
 for w in edges(v):
  if w not in covered:covered.add(w);todo.append(w)
un=set(vertices)-covered; counts=Counter();repeated=Counter()
for a,b,d in sorted(un):
 Q=cubic((a,b,d))
 if b==0:key='bzero'
 elif Q.is_zero:key='zero_cubic'
 else:
  forbidden=s.Poly(z*(b*z+a)*(b*z+a-1)*(d*z+b)*((d-1)*z+b),z,modulus=p)
  while True:
   g=s.gcd(Q,forbidden)
   if g.degree()<=0:break
   Q=s.div(Q,g)[0]
  if s.gcd(Q,Q.diff()).degree()>0:
   key='repeated';repeated[Q.degree()]+=1
  else:key='simple'
 counts[key]+=1
print('regular',len(reg),'covered',len(covered),'uncovered',len(un),'classes',dict(counts),'repeated degrees',dict(repeated))
assert len(reg)==100 and len(covered)==194 and counts==Counter(simple=76,repeated=22,bzero=49,zero_cubic=2)
# All graph edges reversible by reachability on a 343-vertex graph.
for v in vertices:
 for w in edges(v):
  done={w};todo=[w]
  while todo and v not in done:
   for n in edges(todo.pop()):
    if n not in done:done.add(n);todo.append(n)
  assert v in done
print('All legal directed edges reversible')
# Independent polynomial certificates.
a,b,d,k=s.symbols('a b d k')
Q=d*(d-1)*k**3+b*(2*d-1+b)*k**2+b*(2*a-1+b)*k+a*(a-1)
N1=-b*k*k+(d-a-1)*k+b
P0=b**5+b**3*d*d+b**3*d+b*b*d**3+d**5-3*d**4+2*d**3
P1=b**5+b**3*d*d-b**3*d+b*b*d**3-2*b*b*d+d**5-5*d**4+8*d**3-4*d*d
rr=s.rem(Q,N1,k).subs(a,1+b*b/d)
assert s.cancel(rr-P0/(b*d*d)-k*P1/(b*b*d))==0
assert s.resultant(P0,P1,d)==-64*b**15
N2=b*(d-1)*k*k+(a*(d-1)+b*b-1)*k+a*b
P=b**3-d**3+2*d*d
R=b**5-b**3*d-b*b*d**3+4*b*b*d*d-2*b*b*d-d**4+4*d**3-4*d*d
rr=s.rem(Q,N2,k).subs(a,1+b*b/d)
assert s.cancel(rr+(b*b+d)*P/(b*d*d*(d-1))+k*R/(b*b*d*(d-1)))==0
assert s.expand(R-(b*b+d-2)*P+2*b*b*(b-d)*(d-1))==0
D=(b*b-2*b*d-d*d+2*d)*(b*b+2*b*d-d*d+2*d)
H=(b*b+d*d-2*d)*(2*b**5+2*b**4*d-b**4-2*b**3*d*d-2*b*b*d**3+6*b*b*d*d-4*b*b*d-d**4+4*d**3-4*d*d)
assert s.cancel(s.discriminant(N2,k).subs(a,1+b*b/d)-D/d**2)==0
kap=-N2.coeff(k,1)/(2*N2.coeff(k,2))
assert s.cancel(Q.subs(k,kap).subs(a,1+b*b/d)-H/(8*b**3*d*d*(d-1)**2))==0
assert s.factor(s.resultant(D,H,d))==-65536*b**20*(b-1)**4*(b+1)**4
assert s.factor(D.subs(b,1))==(d-1)*(d+1)*(d*d-4*d-1)
assert s.factor(D.subs(b,-1))==(d-1)*(d+1)*(d*d-4*d-1)
assert s.factor(H.subs(b,1))==-(d-1)**5*(d+1)
assert s.expand(H.subs(b,-1)+(d-3)*(d-1)**3*(d+1)**2)==0
print('All small bilinear polynomial certificates passed')


==> anc/revision_checks/enumerate_parameter_prescriptions.cpp <==
// Independent reconstruction of the prescription domain printed in
// sections/parameter_ideal_expansion.tex. No companion data files are read.
// Compile: c++ -O3 -std=c++17 enumerate_parameter_prescriptions.cpp -o enumerate_parameter_prescriptions
// Run: ./enumerate_parameter_prescriptions
// The finite-field ranks equal rational ranks by the Hadamard bound proved
// in independent_algebra_checks.txt. Matrix entries are integers.
// Types: 0 ordinary, 1 D1, 2 E1, 3 D0, 4 E0, 5 Q2, 6 Q1/2, 7 Q-1.
// Strata: 0 = a,d != 1; 1 = a=1,d !=1; 2 = a=d=1.
// Coefficients are ordered g[i*(h+1)+j]. Root (n,d) denotes n/d,
// and denominator zero denotes infinity.
#include <bits/stdc++.h>
using namespace std;
using V=vector<long long>; using M=vector<V>;
const long long P=1000000007;
long long pw(long long x,long long n){long long z=1;for(;n;n>>=1,x=x*x%P)if(n&1)z=z*x%P;return z;}
long long norm(long long x){x%=P;return x<0?x+P:x;}
struct Pres{int deg,type;vector<pair<int,int>> roots;int pp=0,qq=0;bool quad=false;};
vector<Pres> ps;
void add(int d,int t,initializer_list<pair<int,int>> r){ps.push_back({d,t,r});}
M restriction(int w,int h,int L){int n=(L<3?h:w),N=(w+1)*(h+1);M R(n+1,V(N));for(int i=0;i<=w;i++)for(int j=0;j<=h;j++){int v=L%3,z=L<3?i:j,c=L<3?j:i,top=L<3?w:h;if(v==0&&z==0)R[c][i*(h+1)+j]=1;if(v==1)R[c][i*(h+1)+j]=z%2?-1:1;if(v==2&&z==top)R[c][i*(h+1)+j]=1;}return R;}
V combine(const M&R,const V&v){V out(R[0].size());for(int j=0;j<(int)R.size();j++)for(int k=0;k<(int)out.size();k++)out[k]+=R[j][k]*v[j];return out;}
long long ipow(long long x,int n){long long z=1;while(n--)z*=x;return z;}
M equations(const Pres&p,const M&R){M out;int d=p.deg;if(p.quad){V v(d+1);v[1]=1;v[2]=-p.pp;out.push_back(combine(R,v));v.assign(d+1,0);v[0]=1;v[2]=-p.qq;out.push_back(combine(R,v));return out;}int inf=0;for(auto [n,den]:p.roots)if(den==0)inf++;for(int i=0;i<inf;i++){V v(d+1);v[d-i]=1;out.push_back(combine(R,v));}for(int i=0;i<(int)p.roots.size();i++){auto [n,den]=p.roots[i];if(!den)continue;bool deriv=i&&p.roots[i]==p.roots[i-1];V v(d+1);for(int j=deriv?1:0;j<=d;j++)v[j]=deriv?j*ipow(n,j-1)*ipow(den,d-j):ipow(n,j)*ipow(den,d-j);out.push_back(combine(R,v));}return out;}
bool retain(M A,const vector<M>&R,int N){for(auto&r:A)for(auto&x:r)x=norm(x);int rank=0;vector<int> piv;for(int c=0;c<N&&rank<(int)A.size();c++){int z=rank;while(z<(int)A.size()&&A[z][c]==0)z++;if(z==(int)A.size())continue;swap(A[z],A[rank]);long long inv=pw(A[rank][c],P-2);for(int j=c;j<N;j++)A[rank][j]=A[rank][j]*inv%P;for(int i=0;i<(int)A.size();i++)if(i!=rank&&A[i][c]){long long t=A[i][c];for(int j=c;j<N;j++)A[i][j]=norm(A[i][j]-t*A[rank][j]%P);}piv.push_back(c);rank++;}if(rank==N)return false;vector<bool> is(N);for(int c:piv)is[c]=true;for(const auto&RL:R){bool good=false;for(int f=0;f<N&&!good;f++)if(!is[f]){for(auto&r:RL){long long value=r[f];for(int i=0;i<rank;i++)value=norm(value-norm(r[piv[i]])*A[i][f]%P);if(value){good=true;break;}}}if(!good)return false;}return true;}
int main(){
add(1,0,{{0,1}});add(1,0,{{-1,1}});add(1,0,{{1,0}});add(1,2,{{1,1}});add(1,4,{{-2,1}});
add(2,0,{{0,1},{-1,1}});add(2,0,{{0,1},{1,0}});add(2,0,{{-1,1},{1,0}});add(2,1,{{-1,1},{-1,1}});add(2,2,{{1,1},{0,1}});add(2,2,{{1,1},{-1,1}});add(2,2,{{1,1},{1,0}});add(2,3,{{0,1},{0,1}});add(2,4,{{-2,1},{0,1}});add(2,4,{{-2,1},{-1,1}});add(2,4,{{-2,1},{1,0}});
for(auto [t,p,q]:vector<tuple<int,int,int>>{{5,-1,-1},{6,1,-1},{7,3,1}}){Pres x{2,t,{}};x.pp=p;x.qq=q;x.quad=true;ps.push_back(x);}
int base=ps.size();add(1,0,{{0,1}});add(1,0,{{-1,1}});add(1,0,{{1,0}});add(1,0,{{-1,2}});add(2,0,{{1,0},{1,0}});add(2,0,{{0,1},{1,0}});add(2,0,{{-1,1},{1,0}});add(2,0,{{-1,2},{1,0}});
for(int st=0;st<3;st++){long long all=0,total=0;cout<<"stratum "<<st<<":";for(auto [w,h]:vector<pair<int,int>>{{1,1},{1,2},{2,1},{2,2}}){int N=(w+1)*(h+1);vector<M>R;vector<vector<int>>allowed(6);vector<vector<M>>E(6,vector<M>(ps.size()));for(int L=0;L<6;L++){R.push_back(restriction(w,h,L));int deg=L<3?h:w;bool degen=(st>=1&&L==1)||(st==2&&L==4);if(degen){for(int k=base;k<(int)ps.size();k++)if(ps[k].deg==deg)allowed[L].push_back(k);}else for(int k=0;k<base;k++)if(ps[k].deg==deg){int t=ps[k].type;bool ok=t==0;if(L%3==0)ok|=(t==1||t==2||t==5||t==6);if(L%3==1)ok=true;if(L%3==2)ok|=(t==5||t==6);if(st>=1&&L==5)ok=t==0||t==1||t==2;if(st==2&&L==2)ok=t==0||t==1||t==2;if(st==2&&L%3==0)ok=t==0;if(ok)allowed[L].push_back(k);}for(int k:allowed[L])E[L][k]=equations(ps[k],R[L]);}
long long count=0,raw=0;function<void(int,M,bool)>rec=[&](int L,M A,bool special){if(L==6){if(st==0&&!special)return;raw++;if(retain(A,R,N))count++;return;}for(int k:allowed[L]){M B=A;B.insert(B.end(),E[L][k].begin(),E[L][k].end());rec(L+1,move(B),special||ps[k].type);}};rec(0,{},false);all+=raw;total+=count;cout<<" "<<w<<h<<"="<<count;}cout<<"; raw="<<all<<" retained="<<total<<endl;}
}


==> anc/revision_checks/even_interval_replay.json <==
{
  "complete": true,
  "arithmetic": "Python integers only, exact polynomial signs, explicit logarithm series and outward integer rounding.",
  "counts": {
    "small_polynomials": 23964,
    "partner_polynomials": 196572,
    "area_candidate_pairs": 63900,
    "aligned_permutations": 638952,
    "complement_configurations": 2555808,
    "algebraic_complement_rejections": 47928,
    "wedge_rejections": 2507880,
    "surviving_configurations": 0
  },
  "consistency": {
    "same_area_pairs": true,
    "first_wedge_survivors_exactly_algebraic_complements": true
  },
  "seconds": 56.77287793159485,
  "input_sha256": {
    "even_generator_candidates.json": "4d34feeaac5adfa88801301014f6b98e2e3d6d11c80ef1269fcbc995a373a4b1",
    "even_partner_generator_candidates.json": "3fdba660e3d24fb759f21a38970870cbbf91d84d0c0a5806d1c235ba4d2807e5",
    "even_pairing/small_root_intervals.bin": "f2bdb7a6dedb5f7e9228bc10f62d4eda079db8e5b653948fadd1419757109c67",
    "even_pairing/partner_root_intervals.bin": "dc546163db214bb74f19b64c8f38e63af1d053c705d25ce63613681eeeff7dc9"
  },
  "survivors": [],
  "minimum_exclusion_margin": {
    "numerator": 170480871405090970163,
    "denominator": 79228162514264337593543950336,
    "witness": [
      19969,
      145430,
      5,
      0,
      0,
      [
        -170481393913759790122,
        -170480871405090970163
      ]
    ]
  },
  "scope": "Excludes the bounded independent totally real quartic four-unit even-index branch under the accompanying height proof; external mathematical review remains."
}


==> anc/revision_checks/from_text_cached.log <==
matched 25
matched 50
matched 75
matched 100
matched 125
matched 150
matched 175
matched 200
matched 225
matched 250
matched 275
matched 300
matched 325
matched 350
matched 375
matched 400
matched 425
matched 450
matched 475
matched 500
matched 525
matched 550
matched 575
matched 600
matched 625
matched 650
matched 675
matched 700
matched 725
matched 750
matched 775
matched 800
PASS all 800 ideal generator sets reconstructed from new manuscript formulas
PASS elementary discriminants, exceptional specialization, cubic rational-root test


==> anc/revision_checks/independent_algebra_checks.txt <==
Independent checks reconstructed from the manuscript
====================================================

1. Finite prescription domain

Source: enumerate_parameter_prescriptions.cpp
Results: parameter_prescription_counts.json

This implementation was written independently from the ordered alphabets,
line restrictions, strata, and acceptance test printed in
sections/parameter_ideal_expansion.tex. It reads no companion coefficient
files or previously computed list of prescriptions. It enumerates every
Cartesian-product prescription for the four bidegrees (1,1), (1,2),
(2,1), (2,2), forms the homogeneous restriction equations, and tests that
their kernel is nonzero and has nonzero restriction to each of the six
lines. The test on each restriction uses the full kernel, rather than a
sample vector.

Exactness of the modular rank calculation:
The matrices have at most nine columns. Denominators from the root -1/2
are cleared by multiplying the corresponding evaluation row by 2^d,
where d is the homogeneous degree. Every resulting row has Euclidean
norm at most sqrt(63), hence less than 8. The largest row arises by
evaluation at -2 (or at -1/2 after clearing denominators) on the line
X=-1 or Y=-1: the coefficients have squared norm at most
3*(1+4+16)=63. Derivative rows, quadratic-prescription rows, infinity
rows, and the original restriction-map rows satisfy the same bound.

Every square minor has size at most nine. Hadamard's inequality therefore
gives absolute value less than 8^9=134217728, smaller than the prime
1000000007 used in the program. Consequently a nonzero integer minor
cannot vanish modulo this prime. All ranks, including ranks after
adjoining restriction rows, equal their ranks over Q. Thus the modular
kernel restriction test is an exact rational test; no probabilistic
prime choice is involved. Multiplication of reduced residues uses
signed 64-bit integers: (1000000006)^2 is below 2^63-1.

The output exactly reproduces all manuscript counts:
  a,d !=1: (8,19,19,404), total450; raw473184.
  a=1,d!=1: (13,9,22,275), total319; raw219336.
  a=d=1: (12,0,0,19), total31; raw17424.

Reproduction command (run in this directory):
  c++ -O3 -std=c++17 enumerate_parameter_prescriptions.cpp -o /tmp/parameter-prescriptions
  /tmp/parameter-prescriptions

To compile, run, compare with the manuscript and regenerate the JSON:
  python run_parameter_prescription_check.py --output parameter_prescription_counts.json

This establishes the finite-domain enumeration. It does not rerun the
737 unit-ideal calculations, minimal-prime decompositions, projective
chart ideals, or large parameterized resultant slices.

2. Fourteen short polynomial identities

Source: check_polynomial_identities.py
Results: polynomial_identity_checks.json

The script independently reconstructs the displayed polynomials in
sections/small_certificates.tex and the T15/T30 discriminants in
sections/parameter_ideal_expansion.tex. It uses exact rational polynomial
division, Sylvester resultants, discriminants and substitution. Every
claimed identity is tested by reducing its difference to the exact zero
rational function. All fourteen checks pass.

Reproduction command (run in this directory):
  SYMPY_GROUND_TYPES=python python check_polynomial_identities.py --output polynomial_identity_checks.json

These independently written checks are distinct from replays of the
existing interval-verification programs elsewhere in this directory.


==> anc/revision_checks/mixed_even_interval_replay.json <==
{
  "complete_generator_box": true,
  "all_rejection_arithmetic": "Python integer interval bounds; root proposals checked by exact signs",
  "counts": {
    "configurations": 7224,
    "wedge_rejected": 7140,
    "coefficient_sign_rejected": 44,
    "exact_complement_rejected": 28,
    "surviving": 12
  },
  "certified_numerator_margins": {
    "determinant": 5403606475833105850348272906,
    "coefficient_sign": 22876094254218257524787161377
  },
  "margin_denominator": 79228162514264337593543950336,
  "algebraically_dependent_generators": 4,
  "survivors": [
    {
      "x_index": 0,
      "y_index": 5,
      "x_poly": [
        1,
        -2,
        0,
        3,
        -1
      ],
      "y_poly": [
        1,
        3,
        0,
        -2,
        -1
      ],
      "y_kind": "split",
      "permutation": [
        0,
        1
      ],
      "x_complement": 1,
      "y_complement": 0,
      "coefficient_approximations": [
        1.4435561002347697,
        0.20531562836212094,
        1.2382404718726487,
        0.8688475081376906
      ]
    },
    {
      "x_index": 1,
      "y_index": 4,
      "x_poly": [
        1,
        -1,
        0,
        2,
        -1
      ],
      "y_poly": [
        1,
        2,
        0,
        -1,
        -1
      ],
      "y_kind": "split",
      "permutation": [
        0,
        1
      ],
      "x_complement": 1,
      "y_complement": 0,
      "coefficient_approximations": [
        1.0,
        0.5,
        0.5,
        1.25
      ]
    },
    {
      "x_index": 3,
      "y_index": 44,
      "x_poly": [
        1,
        1,
        0,
        0,
        -1
      ],
      "y_poly": [
        1,
        0,
        0,
        1,
        -1
      ],
      "y_kind": "product",
      "permutation": [
        0,
        1
      ],
      "x_complement": 0,
      "y_complement": 1,
      "coefficient_approximations": [
        1.2855138862920013,
        0.8407220313574009,
        0.6142338552729033,
        1.179606032034007
      ]
    },
    {
      "x_index": 3,
      "y_index": 60,
      "x_poly": [
        1,
        1,
        0,
        0,
        -1
      ],
      "y_poly": [
        1,
        1,
        0,
        0,
        -1
      ],
      "y_kind": "product",
      "permutation": [
        0,
        1
      ],
      "x_complement": 0,
      "y_complement": 1,
      "coefficient_approximations": [
        1.5,
        1.0,
        0.5,
        1.0
      ]
    },
    {
      "x_index": 4,
      "y_index": 1,
      "x_poly": [
        1,
        2,
        0,
        -1,
        -1
      ],
      "y_poly": [
        1,
        -1,
        0,
        2,
        -1
      ],
      "y_kind": "split",
      "permutation": [
        0,
        1
      ],
      "x_complement": 0,
      "y_complement": 1,
      "coefficient_approximations": [
        1.25,
        0.5,
        0.5,
        1.0
      ]
    },
    {
      "x_index": 5,
      "y_index": 0,
      "x_poly": [
        1,
        3,
        0,
        -2,
        -1
      ],
      "y_poly": [
        1,
        -2,
        0,
        3,
        -1
      ],
      "y_kind": "split",
      "permutation": [
        0,
        1
      ],
      "x_complement": 0,
      "y_complement": 1,
      "coefficient_approximations": [
        0.8688475081376906,
        0.20531562836212094,
        1.2382404718726487,
        1.4435561002347697
      ]
    },
    {
      "x_index": 8,
      "y_index": 12,
      "x_poly": [
        1,
        -1,
        1,
        1,
        -1
      ],
      "y_poly": [
        1,
        -2,
        -2,
        1,
        1
      ],
      "y_kind": "split",
      "permutation": [
        1,
        0
      ],
      "x_complement": 1,
      "y_complement": 0,
      "coefficient_approximations": [
        2.0,
        2.0,
        2.0,
        2.5
      ]
    },
    {
      "x_index": 9,
      "y_index": 12,
      "x_poly": [
        1,
        1,
        1,
        -1,
        -1
      ],
      "y_poly": [
        1,
        -2,
        -2,
        1,
        1
      ],
      "y_kind": "split",
      "permutation": [
        1,
        0
      ],
      "x_complement": 0,
      "y_complement": 0,
      "coefficient_approximations": [
        3.113025022723677,
        1.2037234251254023,
        3.1461233631671077,
        1.5377526218501831
      ]
    },
    {
      "x_index": 12,
      "y_index": 8,
      "x_poly": [
        1,
        -2,
        -2,
        1,
        1
      ],
      "y_poly": [
        1,
        -1,
        1,
        1,
        -1
      ],
      "y_kind": "split",
      "permutation": [
        1,
        0
      ],
      "x_complement": 0,
      "y_complement": 1,
      "coefficient_approximations": [
        2.5,
        2.0,
        2.0,
        2.0
      ]
    },
    {
      "x_index": 12,
      "y_index": 9,
      "x_poly": [
        1,
        -2,
        -2,
        1,
        1
      ],
      "y_poly": [
        1,
        1,
        1,
        -1,
        -1
      ],
      "y_kind": "split",
      "permutation": [
        1,
        0
      ],
      "x_complement": 0,
      "y_complement": 0,
      "coefficient_approximations": [
        1.5377526218501831,
        1.2037234251254023,
        3.1461233631671077,
        3.113025022723677
      ]
    },
    {
      "x_index": 12,
      "y_index": 13,
      "x_poly": [
        1,
        -2,
        -2,
        1,
        1
      ],
      "y_poly": [
        1,
        1,
        -2,
        -2,
        1
      ],
      "y_kind": "split",
      "permutation": [
        0,
        1
      ],
      "x_complement": 0,
      "y_complement": 1,
      "coefficient_approximations": [
        0.7688763109250916,
        0.6018617125627012,
        3.2167414826338487,
        3.81860319519655
      ]
    },
    {
      "x_index": 13,
      "y_index": 12,
      "x_poly": [
        1,
        1,
        -2,
        -2,
        1
      ],
      "y_poly": [
        1,
        -2,
        -2,
        1,
        1
      ],
      "y_kind": "split",
      "permutation": [
        0,
        1
      ],
      "x_complement": 1,
      "y_complement": 0,
      "coefficient_approximations": [
        3.81860319519655,
        0.6018617125627012,
        3.2167414826338487,
        0.7688763109250916
      ]
    }
  ],
  "scope": "Necessary filters only. Surviving configurations require exact algebraic reconstruction and rational exponent checks."
}


==> anc/revision_checks/odd_interval_replay.json <==
{
  "complete": true,
  "arithmetic": "Python integers only; every root proposal is validated by exact polynomial signs, all logs by explicit series bounds.",
  "root_bits": 64,
  "log_bits": 96,
  "area_grid_bits": 20,
  "series_terms": 40,
  "counts": {
    "small_polynomials": 1583,
    "partner_polynomials": 283725,
    "area_candidate_pairs": 2129,
    "identical_pairs": 1583,
    "wedge_excluded_pairs": 546,
    "surviving_pairs": 0,
    "permutations_checked": 3276
  },
  "seconds": 48.23604893684387,
  "input_sha256": {
    "odd_small_candidates.json": "0dbc38e6e07439bb605ed2ede28361eeedda4165e94a14bfb3210f9e76382a6f",
    "pairing/small_root_intervals.bin": "f66e2d1939f9068f7606082ce0bebe31ce964daa4240c97e56dc3aa688afa7f5",
    "odd_partner_candidates.json": "6d590eb6a299bd9dd39fe7f1d361d3b5790cbc6a2b24c9e756b9070233e66793",
    "pairing/partner_root_intervals.bin": "b43c6f12ad67ab005fbbe497a840fd53e460b71587988d054a091daacb7737f7"
  },
  "survivors": [],
  "scope": "Computer-assisted exclusion of independent, totally real quartic, four-unit configurations with odd saturation index, assuming the height proof in the accompanying note; no main-paper or even-index claim."
}


==> anc/revision_checks/parameter_generator_verification.json <==
{
  "status": "PASS",
  "run_date": "2026-11-08",
  "matched_generator_sets": 800,
  "strata": {
    "special": 450,
    "a1": 319,
    "aa1": 31
  },
  "comparison": "exact rational monic polynomial generator sets reconstructed from displayed formulas",
  "elementary_identities": "PASS",
  "parameter_ideal_computation_rerun": false,
  "original_checker_sha256": "bb40ee0e78fcbbfe72a584c5d49fadeca393c72665468ba776753c4bcb0032fc",
  "packaging_change": "data and output paths made command-line arguments; mathematical calculations unchanged"
}


==> anc/revision_checks/parameter_prescription_counts.json <==
{
  "implementation": "independent reconstruction from the manuscript alphabet and restriction equations",
  "input_data_files": [],
  "arithmetic": "rank modulo 1000000007, exactly equal to rational rank by a Hadamard bound",
  "rank_prime": 1000000007,
  "maximum_columns": 9,
  "squared_row_norm_bound": 63,
  "integer_minor_absolute_bound_strict": 134217728,
  "rank_bound_note": "independent_algebra_checks.txt",
  "strata": [
    {
      "stratum": "a_and_d_not_one",
      "bidegrees": [
        "1,1",
        "1,2",
        "2,1",
        "2,2"
      ],
      "retained_by_bidegree": [
        8,
        19,
        19,
        404
      ],
      "raw_prescriptions": 473184,
      "retained_total": 450,
      "matches_manuscript": true
    },
    {
      "stratum": "a_one_d_not_one",
      "bidegrees": [
        "1,1",
        "1,2",
        "2,1",
        "2,2"
      ],
      "retained_by_bidegree": [
        13,
        9,
        22,
        275
      ],
      "raw_prescriptions": 219336,
      "retained_total": 319,
      "matches_manuscript": true
    },
    {
      "stratum": "a_and_d_one",
      "bidegrees": [
        "1,1",
        "1,2",
        "2,1",
        "2,2"
      ],
      "retained_by_bidegree": [
        12,
        0,
        0,
        19
      ],
      "raw_prescriptions": 17424,
      "retained_total": 31,
      "matches_manuscript": true
    }
  ],
  "retained_total": 800,
  "all_passed": true,
  "scope": "Finite prescription domain and restriction tests only; parameter-ideal decompositions and resultant slices are not rerun."
}


==> anc/revision_checks/patterns.log <==
special (1, 1) patterns so far 8
special (1, 2) patterns so far 27
special (2, 1) patterns so far 46
special (2, 2) patterns so far 450
{"case": "special", "tested_combinations": 473184, "exact_patterns": 450, "matches_stored_set_and_kernel_dimensions": true, "elapsed_seconds": 15.28}
a1 (1, 1) patterns so far 13
a1 (1, 2) patterns so far 22
a1 (2, 1) patterns so far 44
a1 (2, 2) patterns so far 319
{"case": "a1", "tested_combinations": 219336, "exact_patterns": 319, "matches_stored_set_and_kernel_dimensions": true, "elapsed_seconds": 6.78}
aa1 (1, 1) patterns so far 12
aa1 (1, 2) patterns so far 12
aa1 (2, 1) patterns so far 12
aa1 (2, 2) patterns so far 31
{"case": "aa1", "tested_combinations": 17424, "exact_patterns": 31, "matches_stored_set_and_kernel_dimensions": true, "elapsed_seconds": 0.69}
ALL COUPLED PATTERN ENUMERATIONS PASS


==> anc/revision_checks/polynomial_identity_checks.json <==
{
  "implementation": "independent reconstruction from printed formulas",
  "arithmetic": "exact rational polynomial arithmetic",
  "sympy_version": "1.14.0",
  "checks": {
    "first_bilinear_remainder": true,
    "first_bilinear_resultant": true,
    "second_bilinear_remainder": true,
    "second_bilinear_reduction": true,
    "tangency_discriminant": true,
    "tangency_value": true,
    "tangency_resultant": true,
    "tangency_U_at_1": true,
    "tangency_U_at_-1": true,
    "tangency_V_at_1": true,
    "tangency_V_at_minus1": true,
    "T15_plus_discriminant": true,
    "T15_minus_discriminant": true,
    "T30_discriminant": true
  },
  "check_count": 14,
  "all_passed": true,
  "scope": "Fourteen displayed identities; not the large parameter-ideal decompositions or resultant-slice calculations."
}


==> anc/revision_checks/run_parameter_prescription_check.py <==
#!/usr/bin/env python3
"""Build the independent C++ enumeration and record its exact counts."""
import argparse
import json
from pathlib import Path
import re
import subprocess
import tempfile

parser = argparse.ArgumentParser()
parser.add_argument('--output', type=Path)
args = parser.parse_args()
source = Path(__file__).with_name('enumerate_parameter_prescriptions.cpp')
with tempfile.TemporaryDirectory(prefix='parameter-prescriptions-') as directory:
    binary = Path(directory) / 'enumerate'
    subprocess.run(['c++', '-O3', '-std=c++17', str(source), '-o', str(binary)], check=True)
    result = subprocess.run([str(binary)], check=True, capture_output=True, text=True)
expected = [(473184, [8,19,19,404]), (219336, [13,9,22,275]), (17424, [12,0,0,19])]
names = ['a_and_d_not_one', 'a_one_d_not_one', 'a_and_d_one']
rows = []
for line in result.stdout.splitlines():
    m = re.fullmatch(r'stratum (\d): 11=(\d+) 12=(\d+) 21=(\d+) 22=(\d+); raw=(\d+) retained=(\d+)', line)
    if not m:
        raise RuntimeError('Unexpected enumeration output: ' + line)
    index, *data = map(int, m.groups())
    counts, raw, total = data[:4], data[4], data[5]
    want_raw, want_counts = expected[index]
    rows.append({'stratum': names[index], 'bidegrees': ['1,1','1,2','2,1','2,2'],
                 'retained_by_bidegree': counts, 'raw_prescriptions': raw,
                 'retained_total': total,
                 'matches_manuscript': raw == want_raw and counts == want_counts and total == sum(counts)})
assert len(rows) == 3
report = {
    'implementation': 'independent reconstruction from the manuscript alphabet and restriction equations',
    'input_data_files': [],
    'arithmetic': 'rank modulo 1000000007, exactly equal to rational rank by a Hadamard bound',
    'rank_prime': 1000000007,
    'maximum_columns': 9,
    'squared_row_norm_bound': 63,
    'integer_minor_absolute_bound_strict': 8**9,
    'rank_bound_note': 'independent_algebra_checks.txt',
    'strata': rows,
    'retained_total': sum(row['retained_total'] for row in rows),
    'all_passed': all(row['matches_manuscript'] for row in rows),
    'scope': 'Finite prescription domain and restriction tests only; parameter-ideal decompositions and resultant slices are not rerun.'
}
encoded = json.dumps(report, indent=2) + '\n'
if args.output:
    args.output.write_text(encoded)
print(encoded, end='')
if not report['all_passed']:
    raise SystemExit(1)


==> anc/revision_checks/symmetric_pattern_verification.json <==
[
  {
    "case": "special",
    "tested_combinations": 473184,
    "exact_patterns": 450,
    "matches_stored_set_and_kernel_dimensions": true,
    "elapsed_seconds": 15.28
  },
  {
    "case": "a1",
    "tested_combinations": 219336,
    "exact_patterns": 319,
    "matches_stored_set_and_kernel_dimensions": true,
    "elapsed_seconds": 6.78
  },
  {
    "case": "aa1",
    "tested_combinations": 17424,
    "exact_patterns": 31,
    "matches_stored_set_and_kernel_dimensions": true,
    "elapsed_seconds": 0.69
  }
]


==> anc/revision_checks/table_semantic_validation.json <==
{
  "status": "PASS_EXACT_TABLE_AND_FAMILY_MATCH",
  "task": "Semantic validation of the unified theorem and exceptional list",
  "checked_input_sha256": {
    "manuscript/sections/classification_table.tex": "aa46b1f5116168d59dd4ce436a35893b31d6723bf08c27dda033c32739296638",
    "manuscript/sections/introduction.tex": "1b2da89440a435a686736ca36d7983d52a68fd80e93a9f5fce2b50e308cc8695"
  },
  "method": "Parse the actual TeX table, canonicalize rational triples under simultaneous coordinate exchange, compare complete sets with fresh exact JSON outputs, evaluate all listed shifts in the preserved exact coefficient polynomials, and verify field generation by exact quotient-ring linear algebra.",
  "exceptional_counts": {
    "quadratic": 18,
    "cubic": 12,
    "quartic": 4,
    "total": 34,
    "matrix_classes": 12
  },
  "exact_set_matches": {
    "2": true,
    "3": true,
    "4": true
  },
  "duplicate_representatives_under_exchange": 0,
  "matrix_checks": [
    {
      "label": "V1",
      "degree": 2,
      "matrix": [
        [
          "3/2",
          "1/2"
        ],
        [
          "1/2",
          "3/2"
        ]
      ],
      "positive_definite": true,
      "determinant": "2",
      "displayed_triples": 2,
      "exact_degree_proof": {
        "minimal_polynomial": "z**2 - z - 1",
        "irreducible": true,
        "joint_algebra_rank": 2,
        "degree": 2
      },
      "source_records": [
        "golden (1,1) b=1/2"
      ]
    },
    {
      "label": "V2",
      "degree": 2,
      "matrix": [
        [
          "3/4",
          "-1/4"
        ],
        [
          "-1/4",
          "3/4"
        ]
      ],
      "positive_definite": true,
      "determinant": "1/2",
      "displayed_triples": 2,
      "exact_degree_proof": {
        "minimal_polynomial": "z**2 - z - 1",
        "irreducible": true,
        "joint_algebra_rank": 2,
        "degree": 2
      },
      "source_records": [
        "golden (2,2) b=-1/4"
      ]
    },
    {
      "label": "Z2",
      "degree": 2,
      "matrix": [
        [
          "2",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "positive_definite": true,
      "determinant": "1",
      "displayed_triples": 5,
      "exact_degree_proof": {
        "minimal_polynomial": "z**2 - 2",
        "irreducible": true,
        "joint_algebra_rank": 2,
        "degree": 2
      },
      "source_records": [
        "sqrt2 pair refl",
        "sqrt2 pair refl swap"
      ]
    },
    {
      "label": "Z3",
      "degree": 2,
      "matrix": [
        [
          "1",
          "-1"
        ],
        [
          "-1",
          "2"
        ]
      ],
      "positive_definite": true,
      "determinant": "1",
      "displayed_triples": 5,
      "exact_degree_proof": {
        "minimal_polynomial": "z**2 - 2",
        "irreducible": true,
        "joint_algebra_rank": 2,
        "degree": 2
      },
      "source_records": [
        "sqrt2 pair",
        "sqrt2 pair swap"
      ]
    },
    {
      "label": "Z10",
      "degree": 2,
      "matrix": [
        [
          "4/3",
          "2/3"
        ],
        [
          "2/3",
          "4/3"
        ]
      ],
      "positive_definite": true,
      "determinant": "4/3",
      "displayed_triples": 2,
      "exact_degree_proof": {
        "minimal_polynomial": "z**2 - z - 1",
        "irreducible": true,
        "joint_algebra_rank": 2,
        "degree": 2
      },
      "source_records": [
        "golden (1,1) b=2/3"
      ]
    },
    {
      "label": "Z11",
      "degree": 2,
      "matrix": [
        [
          "1",
          "-1/2"
        ],
        [
          "-1/2",
          "1"
        ]
      ],
      "positive_definite": true,
      "determinant": "3/4",
      "displayed_triples": 2,
      "exact_degree_proof": {
        "minimal_polynomial": "z**2 - z - 1",
        "irreducible": true,
        "joint_algebra_rank": 2,
        "degree": 2
      },
      "source_records": [
        "golden (2,2) b=-1/2"
      ]
    },
    {
      "label": "Z6",
      "degree": 3,
      "matrix": [
        [
          "4",
          "2"
        ],
        [
          "2",
          "2"
        ]
      ],
      "positive_definite": true,
      "determinant": "4",
      "displayed_triples": 3,
      "exact_degree_proof": {
        "minimal_polynomial": "z**3 - z**2 - 2*z + 1",
        "irreducible": true,
        "joint_algebra_rank": 3,
        "degree": 3
      },
      "source_records": [
        "Z6"
      ]
    },
    {
      "label": "Z7",
      "degree": 3,
      "matrix": [
        [
          "1/2",
          "-1/2"
        ],
        [
          "-1/2",
          "1"
        ]
      ],
      "positive_definite": true,
      "determinant": "1/4",
      "displayed_triples": 3,
      "exact_degree_proof": {
        "minimal_polynomial": "z**3 - z**2 - 2*z + 1",
        "irreducible": true,
        "joint_algebra_rank": 3,
        "degree": 3
      },
      "source_records": [
        "Z7"
      ]
    },
    {
      "label": "Z8",
      "degree": 3,
      "matrix": [
        [
          "3/2",
          "1"
        ],
        [
          "1",
          "2"
        ]
      ],
      "positive_definite": true,
      "determinant": "2",
      "displayed_triples": 3,
      "exact_degree_proof": {
        "minimal_polynomial": "z**3 - z**2 - 2*z + 1",
        "irreducible": true,
        "joint_algebra_rank": 3,
        "degree": 3
      },
      "source_records": [
        "Z8"
      ]
    },
    {
      "label": "Z9",
      "degree": 3,
      "matrix": [
        [
          "1",
          "-1/2"
        ],
        [
          "-1/2",
          "3/4"
        ]
      ],
      "positive_definite": true,
      "determinant": "1/2",
      "displayed_triples": 3,
      "exact_degree_proof": {
        "minimal_polynomial": "z**3 - z**2 - 2*z + 1",
        "irreducible": true,
        "joint_algebra_rank": 3,
        "degree": 3
      },
      "source_records": [
        "Z9"
      ]
    },
    {
      "label": "Z4",
      "degree": 4,
      "matrix": [
        [
          "4",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "positive_definite": true,
      "determinant": "3",
      "displayed_triples": 2,
      "exact_degree_proof": {
        "minimal_polynomial": "z**4 - 6*z**3 + 7*z**2 - 4*z + 1",
        "irreducible": true,
        "joint_algebra_rank": 4,
        "degree": 4
      },
      "source_records": [
        "Q1"
      ]
    },
    {
      "label": "Z5",
      "degree": 4,
      "matrix": [
        [
          "1/3",
          "-1/3"
        ],
        [
          "-1/3",
          "4/3"
        ]
      ],
      "positive_definite": true,
      "determinant": "1/3",
      "displayed_triples": 2,
      "exact_degree_proof": {
        "minimal_polynomial": "z**4 - 6*z**3 + 7*z**2 - 4*z + 1",
        "irreducible": true,
        "joint_algebra_rank": 4,
        "degree": 4
      },
      "source_records": [
        "Q1_inverse"
      ]
    }
  ],
  "all_34_exact_shift_substitutions_pass": true,
  "rank_one": {
    "count": 7,
    "primary_reference": "Vlasenko--Zwegers, arXiv:1104.4008, Theorem 3.3, PDF p.8",
    "primary_url": "https://arxiv.org/pdf/1104.4008",
    "checks": [
      {
        "a": "2",
        "beta": "0",
        "c0": "-1/60",
        "exact_first_coefficient_scalar": "-1/60",
        "matches_primary_table": true
      },
      {
        "a": "2",
        "beta": "1",
        "c0": "11/60",
        "exact_first_coefficient_scalar": "11/60",
        "matches_primary_table": true
      },
      {
        "a": "1",
        "beta": "0",
        "c0": "-1/48",
        "exact_first_coefficient_scalar": "-1/48",
        "matches_primary_table": true
      },
      {
        "a": "1",
        "beta": "1/2",
        "c0": "1/24",
        "exact_first_coefficient_scalar": "1/24",
        "matches_primary_table": true
      },
      {
        "a": "1",
        "beta": "-1/2",
        "c0": "1/24",
        "exact_first_coefficient_scalar": "1/24",
        "matches_primary_table": true
      },
      {
        "a": "1/2",
        "beta": "0",
        "c0": "-1/40",
        "exact_first_coefficient_scalar": "-1/40",
        "matches_primary_table": true
      },
      {
        "a": "1/2",
        "beta": "1/2",
        "c0": "1/40",
        "exact_first_coefficient_scalar": "1/40",
        "matches_primary_table": true
      }
    ]
  },
  "rational_families": {
    "matrix": "[[a,1-a],[1-a,a]]",
    "positive_definite_iff": "a>1/2",
    "eigenvalues": [
      "1",
      "2*a-1"
    ],
    "point": [
      "1/2",
      "1/2"
    ],
    "joint_degree": 1,
    "independent_general_lambda1": "(3*B**2*a + 3*B**2 + 6*B*C*a - 6*B*C + 3*B*a - 3*B + 3*C**2*a + 3*C**2 + 3*C*a - 3*C + a)/(24*a)",
    "checks": [
      {
        "family": 1,
        "B": [
          "beta",
          "-beta"
        ],
        "c0": "-1/24 + beta**2/(2*a)",
        "normalization_identity": "0",
        "parameter": "a rational, a>1/2; beta rational in family 1"
      },
      {
        "family": 2,
        "B": [
          "-1/2",
          "-1/2"
        ],
        "c0": "-1/24 + 1/(8*a)",
        "normalization_identity": "0",
        "parameter": "a rational, a>1/2; beta rational in family 1"
      },
      {
        "family": 3,
        "B": [
          "a/2",
          "1 - a/2"
        ],
        "c0": "a/8 - 1/24",
        "normalization_identity": "0",
        "parameter": "a rational, a>1/2; beta rational in family 1"
      }
    ],
    "exhaustion_source": "review/low_degree_family_ideals.json",
    "reduced_components_match": true,
    "isolated_rational_shift_orbits_in_split_products": 2,
    "primary_reference": "Vlasenko--Zwegers, arXiv:1104.4008, Table 2 and its adjacent proof, PDF pp.13-14",
    "a_equals_1_note": "Table 2 separates a=1 as diagonal, but the identities remain valid there. The first family at a=1 includes arbitrary opposite rational shifts, not only products of separately modular rank-one factors."
  },
  "split_products": {
    "ordered_rankone_pairs": 49,
    "distinct_representatives_under_exchange": 28,
    "rational_point_representatives": 6,
    "quadratic_point_representatives": 22,
    "fresh_oriented_quadratic_product_triples": 40,
    "fresh_quadratic_product_sets_match": true,
    "scalar_shift_addition_checked": true,
    "other_factor_modularity_not_assumed_for_all_diagonal_sums": true
  },
  "coordinate_exchange_convention": "Only (A,B,c0) -> (JAJ,JB,c0) is used; inversion/complementation is not treated as an equivalence of modular data.",
  "classification_export": "paper/anc/classification_data.json",
  "source_sha256": {
    "runs/quadratic_finite/quadratic_finite_result.json": "ddb198733de7df21546d19faccc9d7eec8b29db8d24faa722754fcada673662d",
    "runs/cubic_unit/even_and_shifts.json": "0b0f50a7663eec4188c73c39c94036bfd71ec4cee11ee44b04e3997674b45587",
    "runs/integration/quartic_rational_shifts_bundle/verification.json": "34d7a38d2282cd8c503c2d22c737bb9180c72260e5b225472199daf6d65103f4",
    "runs/integration/quartic_rational_shifts_bundle/points.json": "110fa8fa672e3dd3664ef427cf662f501c3de28c34e2a714ada451a4a81db452",
    "review/low_degree_family_ideals.json": "82e3a880d2d2528b1257b36c5283142c5f1de61bb51d7833bfc312551ef737b0",
    "runs/low_degree/anc/low_degree_classification/scripts/deg1_families.py": "7c9c09bf08bce21b3e5720a7bdc7288cf2a062e743ef5e2bbd4baa36c40b923b",
    "runs/integration/quartic_rational_shifts_bundle/Q1.json": "05374750f3ceda43b7ff85b6c138474e667bbbbedc44ccde918a340688de4bef",
    "runs/integration/quartic_rational_shifts_bundle/Q1_inverse.json": "7f4997679be4d39664ec641c82fa691a8f7519f49865bcc09a48e2967901ed2b"
  },
  "limitations": [
    "This check does not rerun the full degree-bound and arithmetic cutoffs; it verifies the final list and proof interfaces against the completed fresh checks and included theorem statements.",
    "Exact necessary-coefficient matches do not establish sufficiency; the cited q-series identities remain the sufficiency inputs."
  ],
  "sharpness_witness": {
    "polynomial": "z**4+z**2-1",
    "irreducible": true,
    "positive_root_in_0_1": "The polynomial is -1 at 0, +1 at 1, and strictly increasing on (0,1).",
    "Nahm_equations_exact": true,
    "point": [
      "sqrt(rho)",
      "1/(1+sqrt(rho))"
    ]
  },
  "proof_interfaces": {
    "verdict": "No new unproved transition identified in the unified theorem; the included branch theorems and their reviewed computational inputs are retained inputs to this table validation.",
    "checked_labels": [
      "deg:thm:main",
      "cls:thm:deg2",
      "cr:classification",
      "qt:classification",
      "qcov:entry"
    ],
    "domain": "Rational symmetric positive-definite rank two, rational shifts, distinguished joint field, m=1.",
    "necessity": "The degree bound is applied to the original modular datum. Degrees 1/2, 3 and 4 are then exhausted by separate theorems. Cubic and quartic coverage first excludes dependent/diagonal data, then handles nonunits and independent units.",
    "sufficiency": "Uses q-series identities, not finite coefficient vanishing. Coordinate exchange permutes summation indices; inversion is not used as modular equivalence.",
    "accepted_inputs": [
      "Retained global degree-bound proof and computation records",
      "Complete arithmetic cutoffs and branch censuses",
      "Published rank-one and rank-two q-series identities"
    ]
  },
  "primary_literature_checks": [
    {
      "url": "https://arxiv.org/pdf/1104.4008",
      "locations": [
        "Theorem 3.3",
        "Table 2 and adjacent proof",
        "Theorem 3.4 and Table 1"
      ],
      "matches": "Seven rank-one data, three rational families, V1/V2 and Z11; Z10 sufficiency is supplied by CRW."
    },
    {
      "url": "https://arxiv.org/pdf/2210.10748v3",
      "locations": [
        "Tables 3-4",
        "Theorems 3.2-3.3"
      ],
      "matches": "All ten Z2/Z3 triples, including negative vector shifts."
    },
    {
      "url": "https://arxiv.org/pdf/2303.01333",
      "locations": [
        "Equations (1.5a,b) and (1.6a,b)",
        "Theorems 1.3-1.4"
      ],
      "matches": "Z5 and Z10 modular identities."
    }
  ],
  "script_sha256": "be11f20e679cc160d962a9cd2a5d115ff050d5d3a37fb6a9a488701baaace7cd",
  "environment": {
    "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
    "sympy": "1.14.0",
    "assertions_enabled": true
  }
}


==> anc/revision_checks/verify_even_pairing_with_margin.py <==
"""Complete even-index exclusion, using Python standard-library integers only.

Imports the explicit logarithm enclosure arithmetic from the odd verifier.
All four complementary choices and every eligible permutation are tested.
Only an exact identical-polynomial, identity-permutation, opposite-complement
configuration is rejected algebraically. No polynomial is dropped wholesale.
"""
from pathlib import Path
import hashlib,itertools,json,time
from verify_odd_pairing_integer import S,Q,GRID_DIV,ceildiv,log_interval,abs_interval,add,sub,mul,sqr

HERE=Path(__file__).resolve().parent
PAIRS=list(itertools.combinations(range(4),2))
PERMS=list(itertools.permutations(range(4)))

def neg(a):return -a[1],-a[0]
def verified_data(row,record):
    poly=row['polynomial_descending'];assert len(poly)==5 and poly[0]==1
    _,a,b,c,e=poly
    assert e in (-1,1) and 1+a+b+c+e in (-1,1) and 1-a+b-c+e in (-1,1)
    assert len(record)==48
    roots=[int.from_bytes(record[12*i:12*i+12],'big',signed=True) for i in range(4)]
    assert all(roots[i]+1<roots[i+1] for i in range(3))
    aa=a*S;bb=b*S*S;cc=c*S**3;ee=e*S**4
    def value(m):return (((m+aa)*m+bb)*m+cc)*m+ee
    assert all(value(m)*value(m+1)<0 for m in roots)
    mask=sum(1<<i for i,m in enumerate(roots) if 0<m and m+1<S)
    assert mask and mask.bit_count()==row['roots_in_01']
    U=[];V=[]
    for m in roots:
        lo,hi=log_interval(*abs_interval(m,m+1));U.append((2*lo,2*hi))
        vm=log_interval(*abs_interval(S-m-1,S-m))
        vp=log_interval(*abs_interval(S+m,S+m+1))
        V.append(add(vm,vp))
    W=[sub(mul(U[i],V[j]),mul(U[j],V[i])) for i,j in PAIRS]
    R2=(0,0)
    for w in W:R2=add(R2,sqr(w))
    assert R2[0]>0
    grid=R2[0]//GRID_DIV,ceildiv(R2[1],GRID_DIV)
    assert grid[1]-grid[0]<=4
    return W,mask,grid

def main():
    start=time.time();out=HERE/'even_pairing'
    paths=[HERE/'even_generator_candidates.json',HERE/'even_partner_generator_candidates.json']
    small=json.loads(paths[0].read_text())['rows'];partner=json.loads(paths[1].read_text())['rows']
    assert len(small)==23964 and len(partner)==196572
    rootsfiles=[out/'small_root_intervals.bin',out/'partner_root_intervals.bin']
    assert rootsfiles[0].stat().st_size==48*len(small) and rootsfiles[1].stat().st_size==48*len(partner)
    data=[];buckets={}
    with rootsfiles[0].open('rb') as stream:
        for i,row in enumerate(small):
            d=verified_data(row,stream.read(48));data.append(d)
            for k in range(d[2][0],d[2][1]+1):buckets.setdefault(k,[]).append(i)
    counts={'small_polynomials':len(small),'partner_polynomials':len(partner),'area_candidate_pairs':0,'aligned_permutations':0,'complement_configurations':0,'algebraic_complement_rejections':0,'wedge_rejections':0,'surviving_configurations':0}
    area_pairs=[];trivial=[];survivors=[]; minimum_gap=None; minimum_witness=None
    # Full antisymmetric matrices provide a separate implementation of the
    # permutation action, without the first program's signed-index lookup.
    with rootsfiles[1].open('rb') as stream:
        for j,row in enumerate(partner):
            W,mask,grid=verified_data(row,stream.read(48));possible=set()
            for key in range(grid[0],grid[1]+1):possible.update(buckets.get(key,()))
            if possible:
                matrix=[[(0,0) for _ in range(4)] for _ in range(4)]
                for q,(k,l) in enumerate(PAIRS):matrix[k][l]=W[q];matrix[l][k]=neg(W[q])
            for i in sorted(possible):
                counts['area_candidate_pairs']+=1;area_pairs.append([i,j]);Ws,ms,_=data[i]
                for pind,pi in enumerate(PERMS):
                    if not any((ms>>k)&1 and (mask>>pi[k])&1 for k in range(4)):continue
                    counts['aligned_permutations']+=1
                    Wp=[matrix[pi[k]][pi[l]] for k,l in PAIRS]
                    for cx,cy in itertools.product((0,1),repeat=2):
                        counts['complement_configurations']+=1
                        if (row['polynomial_descending']==small[i]['polynomial_descending'] and pi==(0,1,2,3) and cx!=cy):
                            # The same square root at the same embedding, with
                            # opposite complements, forces y=1-x. Independence
                            # in y=x^(-a)(1-x)^u would force a=0, forbidden.
                            counts['algebraic_complement_rejections']+=1;trivial.append([i,j,pind,cx,cy]);continue
                        rejected=False
                        for a,b in zip(Ws,Wp):
                            v=add(neg(a) if cx else a,neg(b) if cy else b)
                            if v[0]>0 or v[1]<0:
                                rejected=True
                                gap=v[0] if v[0]>0 else -v[1]
                                if minimum_gap is None or gap < minimum_gap:
                                    minimum_gap=gap
                                    minimum_witness=[i,j,pind,cx,cy,list(v)]
                                break
                        if rejected:counts['wedge_rejections']+=1
                        else:
                            counts['surviving_configurations']+=1
                            survivors.append([i,j,pind,cx,cy])
            if (j+1)%10000==0:print('Even integer verifier',j+1,'survivors',counts['surviving_configurations'],flush=True)
    first_pairs={tuple(p) for p in json.loads((out/'area_pairs.json').read_text())}
    first_wedge=json.loads((out/'passing_wedge.json').read_text())
    expanded={(i,j,p,cx,cx if rel==1 else 1-cx) for i,j,p,rel in first_wedge for cx in (0,1)}
    consistency={'same_area_pairs':first_pairs=={tuple(p) for p in area_pairs},'first_wedge_survivors_exactly_algebraic_complements':expanded=={tuple(p) for p in trivial}}
    report={'complete':True,'arithmetic':'Python integers only, exact polynomial signs, explicit logarithm series and outward integer rounding.','counts':counts,'consistency':consistency,'seconds':time.time()-start,'input_sha256':{str(p.relative_to(HERE)):hashlib.sha256(p.read_bytes()).hexdigest() for p in paths+rootsfiles},'survivors':survivors,'minimum_exclusion_margin':{'numerator':minimum_gap,'denominator':Q,'witness':minimum_witness},'scope':'Excludes the bounded independent totally real quartic four-unit even-index branch under the accompanying height proof; external mathematical review remains.'}
    (out/'integer_verification.json').write_text(json.dumps(report,indent=2)+'\n')
    (out/'integer_area_pairs.json').write_text(json.dumps(area_pairs,separators=(',',':'))+'\n')
    (out/'algebraic_complements.json').write_text(json.dumps(trivial,separators=(',',':'))+'\n')
    print(json.dumps(report,indent=2))
    assert not survivors,'Some configurations remain unresolved.'

if __name__=='__main__':main()


==> anc/revision_checks/verify_from_text_cached.py <==
from pathlib import Path
import json,re
from functools import lru_cache
import sympy as s
import argparse
parser=argparse.ArgumentParser()
parser.add_argument('--data',type=Path,required=True,help='restored anc/global_degree/replay/parameter_ideals directory')
parser.add_argument('--output',type=Path,default=Path(__file__).resolve().with_name('parameter_generator_verification.json'))
args=parser.parse_args()
p=args.data
a,b,d,B,C,r,Z,t=s.symbols('a b d B C r Z t');Delta=a*d-b*b
line={
 'Y=0':(Delta/d,B-b*C/d,r-C*C/(2*d)),
 'Y=oo':(a,B,r-s.Rational(1,24)),
 'Y=-1':((Delta-a)/(d-1),B-b*(C-s.Rational(1,2))/(d-1),r-(12*C*C-12*C+2*d+1)/(24*(d-1))),
 'X=0':(Delta/a,C-b*B/a,r-B*B/(2*a)),
 'X=oo':(d,C,r-s.Rational(1,24)),
 'X=-1':((Delta-d)/(a-1),C-b*(B-s.Rational(1,2))/(a-1),r-(12*B*B-12*B+2*a+1)/(24*(a-1)))}
def N(A,v):
 return (Z**3+(3*A*A+(12*v-3)*A+12*v*v-12*v+2)*Z**2+(-2*A**3+(12*v+6)*A*A+(24*v*v-12*v-3)*A)*Z+12*A*A*v*v)/24
quad={'q+':Z*Z-Z-1,'q-':Z*Z+Z-1,'q3':Z*Z+3*Z+1}
@lru_cache(None)
def primitive(f,vars):
 f=s.expand(s.together(f).as_numer_denom()[0]);q=s.Poly(f,*vars,domain=s.QQ)
 if q.is_zero:return None
 return str(q.monic().as_expr())
cache={}
def build(case,L,toks):
 key=case,L,tuple(toks)
 if key in cache:return cache[key]
 subs={} if case=='special' else {a:1} if case=='a1' else {a:1,d:1}
 if (case!='special' and L=='X=-1') or (case=='aa1' and L=='Y=-1'):
  zz=B-s.Rational(1,2);F=b**4*((r-s.Rational(1,12))*b*b-b*C*zz+d*zz*zz/2+Z*(b*b/12-b*zz/2+zz*zz/2));extra=(2*B-1)*(b-2*B+1)*(2*b-2*B+1)
  if L=='Y=-1':F=F.xreplace({B:C,C:B,d:a});extra=extra.xreplace({B:C})
  F=F.subs(subs);out=[]
  for z in toks:
   if z=='oo':continue
   if z=='-h':out += [F.subs(Z,-s.Rational(1,2)),extra]
   else:out += [F.subs(Z,int(z))]
 else:
  A,v,rho=[s.simplify(x.subs(subs)) for x in line[L]];H=N(A,v)-rho*(A+Z)**3;out=[]
  if toks==['-1','-1']:out=[H.subs(Z,-1),s.diff(H,Z).subs(Z,-1)]
  elif toks==['0','0']:out=[H.subs(Z,0),s.diff(H,Z).subs(Z,0)]
  else:
   for z in toks:
    if z=='oo':out += [s.Rational(1,24)-rho]
    elif z in quad:out+=s.Poly(s.rem(s.together(H).as_numer_denom()[0],quad[z],Z),Z).all_coeffs()
    else:out += [H.subs(Z,int(z))]
  if toks==['-1','-1']:out += [A-1]
  elif toks==['0','0']:out += [A]
  elif '1' in toks:out += [A-1,v*(4*v*v-1)]
  elif '-2' in toks:out += [A,v*(2*v-1)*(v-1)]
  elif 'q+' in toks:out += [A-2,v*(v-1)]
  elif 'q-' in toks:out += [A-s.Rational(1,2),v*(2*v-1)]
  elif 'q3' in toks:out += [A+1,4*v*v-1]
 cache[key]=out;return out
count=0
for row in json.loads((p/'pattern_mapping.json').read_text()):
 case=row['case'];vars={'special':(t,r,B,C,b,a,d),'a1':(t,r,B,C,b,d),'aa1':(t,r,B,C,b)}[case]
 mult={'special':a*b*d*(a-1)*(d-1)*Delta,'a1':b*d*(d-1)*(d-b*b),'aa1':b*(1-b*b)}[case]
 expected=[e for L,toks in row['pattern'].items() for e in build(case,L,toks)]+[t*mult-1]
 exp={primitive(e,vars) for e in expected}-{None}
 txt=(p/(row['label']+'.sing')).read_text().split('ideal I=')[1].split(';')[0]
 actual=[s.sympify(e.replace('^','**'),locals={str(v):v for v in vars},rational=True) for e in txt.split(',')]
 got={primitive(e,vars) for e in actual}-{None}
 assert exp==got,(row['label'],exp-got,got-exp)
 count+=1
 if count%25==0:print('matched',count,flush=True)
print('PASS all 800 ideal generator sets reconstructed from new manuscript formulas',flush=True)
# Elementary identities used in the text.
x=s.symbols('x');q1=12*(b+1)*C*C-12*(b+1)**2*C+2*b**3+10*b*b+9*b+3;q2=12*(b-1)*C*C-12*(b*b-1)*C+2*b**3+2*b*b-3*b-3
assert all(s.expand(s.discriminant(q,C)-48*b*b*(b*b-1))==0 for q in [q1,q2])
q=(12*C*C-1)*b*b+(-24*C*C+12*C)*b+3*(2*C-1)**2
assert s.factor(s.discriminant(q,b))==12*(2*C-1)**2
assert s.expand(q.subs(C,s.Rational(1,2)))==2*b*b
assert not s.polys.polytools.ground_roots(4*b**3-3*b-2,b)
print('PASS elementary discriminants, exceptional specialization, cubic rational-root test',flush=True)

args.output.write_text(json.dumps({'status':'PASS','matched_generator_sets':count,'elementary_identities':'PASS','comparison':'exact rational monic polynomial generator sets','parameter_ideal_computation_rerun':False},indent=2)+'\n')


==> anc/revision_checks/verify_mixed_even_with_margins.py <==
"""Root proposals from FLINT; all rejection tests use exact integer bounds.
Tests the complete even-index mixed-signature generator box from the note.
Survivors are candidates, not proofs of rational exponents or common fields.
"""
from pathlib import Path
import json,itertools,sys
REGENERATE="--regenerate-proposals" in sys.argv
if REGENERATE:
 from flint import fmpz_poly,ctx
 ctx.prec=192
from integer_log_helpers import S,Q,log_interval,abs_interval,add,sub,mul,sqr,ceildiv
from exact_polynomial_helpers import sturm,signs_at
P=Path(__file__).resolve().parent
PROPOSALS={} if REGENERATE else {(v['kind'],tuple(v['poly'])):v['root_dyadic_numerators'] for v in json.loads((P/'mixed_even_root_proposals.json').read_text())}
ALL_PROPOSALS=[]
split=json.loads((P/'mixed_square_census.json').read_text())['rows']
prod=json.loads((P/'product_square_census.json').read_text())['rows']
assert len(split)==17 and len(prod)==116
def neg(v):return -v[1],-v[0]
def det(a,b):return sub(mul(a[0],b[1]),mul(a[1],b[0]))
def data(row,kind):
 c=row['polynomial_descending']
 if REGENERATE:
  f=fmpz_poly(c[::-1]);roots=sorted([r.real for r,m in f.complex_roots() if r.imag==0],key=float)
  assert len(roots)==2;rr=[]
  for r in roots:
   lo=int((r*S).lower().floor().unique_fmpz());hi=int((r*S).upper().ceil().unique_fmpz());assert hi==lo+1;rr.append(lo)
 else:rr=PROPOSALS[(kind,tuple(c))]
 ALL_PROPOSALS.append({'kind':kind,'poly':c,'root_dyadic_numerators':rr})
 _,a,b,c0,e=c
 def val(m):return (((m+a*S)*m+b*S*S)*m+c0*S**3)*m+e*S**4
 assert all(val(m)*val(m+1)<0 for m in rr) and rr[0]+1<rr[1]
 seq=sturm(c[::-1]);assert signs_at(seq,'-inf')-signs_at(seq,'+inf')==2
 mask=sum(1<<i for i,m in enumerate(rr) if 0<m<m+1<S);assert mask
 U=[];V=[]
 for m in rr:
  l=log_interval(*abs_interval(m,m+1));l2=2*l[0],2*l[1]
  if kind=='split':
   U.append(l2);V.append(add(log_interval(*abs_interval(S-m-1,S-m)),log_interval(*abs_interval(S+m,S+m+1))))
  else:
   aa,bb=abs_interval(m,m+1)
   h=log_interval(S+aa*aa//S,S+ceildiv(bb*bb,S))
   U.append(sub(l2,h));V.append(neg(h))
 return dict(kind=kind,poly=c,roots=rr,mask=mask,U=U,V=V)
src0=[data(r,'split') for r in split];dst0=src0+[data(r,'product') for r in prod]
# Exact dependent identities, established polynomially in the note:
# split: 1-z^2=z^4, (1-z^2)^2=z^3, or (1-z^2)^2=z.
# product: z^4+z^2=1 gives x=(z^2)^2, 1-x=z^2.
DEP={('split',(1,0,1,0,-1)),('split',(1,-1,-2,0,1)),('split',(1,0,-2,-1,1)),('product',(1,0,1,0,-1))}
zero=[item for item in dst0 if (item['kind'],tuple(item['poly'])) in DEP]
assert len(zero)==4
src=[x for x in src0 if x not in zero];dst=[x for x in dst0 if x not in zero]
for item in dst:
 d=det(item['U'],item['V']);assert d[0]>0 or d[1]<0
margins={"determinant":None,"coefficient_sign":None}
surv=[];counts=dict(configurations=0,wedge_rejected=0,coefficient_sign_rejected=0,exact_complement_rejected=0,surviving=0)
for i,x in enumerate(src):
 for j,y in enumerate(dst):
  for pi in ((0,1),(1,0)):
   if not any((x['mask']>>k)&1 and (y['mask']>>pi[k])&1 for k in range(2)):continue
   for cx,cy in itertools.product((0,1),repeat=2):
    counts['configurations']+=1
    U,V=(x['V'],x['U']) if cx else (x['U'],x['V'])
    Up,Vp=(y['V'],y['U']) if cy else (y['U'],y['V']);Up=[Up[k] for k in pi];Vp=[Vp[k] for k in pi]
    D=det(U,V);D2=det(Up,Vp);v=add(D,D2)
    if v[0]>0 or v[1]<0:
     counts['wedge_rejected']+=1
     gap=v[0] if v[0]>0 else -v[1]
     margins['determinant']=gap if margins['determinant'] is None else min(margins['determinant'],gap)
     continue
    if x['kind']==y['kind'] and x['poly']==y['poly'] and pi==(0,1) and cx!=cy:
     counts['exact_complement_rejected']+=1;continue
    nums=[neg(det(Up,V)),det(U,Up),neg(det(Vp,V)),det(U,Vp)]
    if (D[0]>0 and any(n[1]<0 for n in nums)) or (D[1]<0 and any(n[0]>0 for n in nums)):
     counts['coefficient_sign_rejected']+=1
     gaps=[-n[1] for n in nums if n[1]<0] if D[0]>0 else [n[0] for n in nums if n[0]>0]
     gap=max(gaps)
     margins['coefficient_sign']=gap if margins['coefficient_sign'] is None else min(margins['coefficient_sign'],gap)
     continue
    counts['surviving']+=1
    surv.append(dict(x_index=i,y_index=j,x_poly=x['poly'],y_poly=y['poly'],y_kind=y['kind'],permutation=list(pi),x_complement=cx,y_complement=cy,coefficient_approximations=[float((n[0]+n[1])/(D[0]+D[1])) for n in nums]))
report=dict(complete_generator_box=True,all_rejection_arithmetic='Python integer interval bounds; root proposals checked by exact signs',counts=counts,certified_numerator_margins=margins,margin_denominator=Q,algebraically_dependent_generators=4,survivors=surv,scope='Necessary filters only. Surviving configurations require exact algebraic reconstruction and rational exponent checks.')
(P/'mixed_even_pairings.json').write_text(json.dumps(report,indent=2)+'\n');(P/'mixed_even_root_proposals.json').write_text(json.dumps(ALL_PROPOSALS,indent=2)+'\n')
print(json.dumps(counts));print(json.dumps(surv[:20],indent=2))


==> anc/revision_checks/verify_mixed_odd_with_margins.py <==
"""Complete integer-only necessary-condition pairing filter, mixed odd branch."""
from pathlib import Path
import json,time,hashlib
from integer_log_helpers import S,Q,log_interval,abs_interval,add,sub,mul,ceildiv
from odd_census_helpers import disc
P=Path(__file__).resolve().parent;GRID=2**(96-24)
DEPENDENT={(1,0,0,1,-1),(1,-4,6,-5,1),(1,1,-3,3,-1),(1,-5,6,-4,1)}
def det(a,b):return sub(mul(a[0],b[1]),mul(a[1],b[0]))
def neg(a):return -a[1],-a[0]
def data(row,record,q):
 poly=row['polynomial_descending'];_,a,b,c,e=poly
 assert e in (-1,1) and 1+a+b+c+e==-e and disc(a,b,c,e)<0
 rr=[int.from_bytes(record[i*12:(i+1)*12],'big',signed=True) for i in range(2)];assert len(record)==24
 def f(m):return (((m+a*S)*m+b*S*S)*m+c*S**3)*m+e*S**4
 assert all(f(m)*f(m+1)<0 for m in rr)
 assert q*rr[0]>S and q*(rr[0]+1)<(q-1)*S
 assert rr[1]+1<0 or rr[1]>2*S
 U=[log_interval(*abs_interval(m,m+1)) for m in rr];V=[log_interval(*abs_interval(S-m-1,S-m)) for m in rr]
 D=det(U,V)
 if tuple(poly) in DEPENDENT:return None
 assert D[0]>0 or D[1]<0,(poly,D)
 return U,V,D
def main():
 start=time.time();small=json.loads((P/'odd_small_candidates.json').read_text())['rows'];partner=json.loads((P/'odd_partner_candidates.json').read_text())['rows']
 assert len(small)==11362 and len(partner)==107798
 sd=[];bucket={}
 with (P/'odd_small_roots.bin').open('rb') as f:
  for i,row in enumerate(small):
   d=data(row,f.read(24),91);sd.append(d)
   if d is None:continue
   lo,hi=d[2];lo,hi=lo//GRID,ceildiv(hi,GRID);assert hi-lo<=4
   for k in range(lo,hi+1):bucket.setdefault(k,[]).append(i)
 counts=dict(small_polynomials=len(small),partner_polynomials=len(partner),dependent_small=sum(x is None for x in sd),dependent_partner=0,bucket_pairs=0,determinant_rejected=0,coefficient_sign_rejected=0,survivors=0)
 surv=[]; margins={"determinant":None,"coefficient_sign":None}
 with (P/'odd_partner_roots.bin').open('rb') as f:
  for j,row in enumerate(partner):
   d=data(row,f.read(24),404)
   if d is None:counts['dependent_partner']+=1;continue
   U2,V2,D2=d;lo,hi=neg(D2);lo,hi=lo//GRID,ceildiv(hi,GRID);possible=set()
   for k in range(lo,hi+1):possible.update(bucket.get(k,()))
   for i in sorted(possible):
    counts['bucket_pairs']+=1;U,V,D=sd[i];v=add(D,D2)
    if v[0]>0 or v[1]<0:
     counts['determinant_rejected']+=1
     gap=v[0] if v[0]>0 else -v[1]
     margins['determinant']=gap if margins['determinant'] is None else min(margins['determinant'],gap)
     continue
    nums=[neg(det(U2,V)),det(U,U2),neg(det(V2,V)),det(U,V2)]
    if (D[0]>0 and any(n[1]<0 for n in nums)) or (D[1]<0 and any(n[0]>0 for n in nums)):
     counts['coefficient_sign_rejected']+=1
     gaps=[-n[1] for n in nums if n[1]<0] if D[0]>0 else [n[0] for n in nums if n[0]>0]
     gap=max(gaps)
     margins['coefficient_sign']=gap if margins['coefficient_sign'] is None else min(margins['coefficient_sign'],gap)
     continue
    counts['survivors']+=1
    surv.append(dict(small_index=i,partner_index=j,x_poly=small[i]['polynomial_descending'],y_poly=row['polynomial_descending'],coefficient_approximations=[float((n[0]+n[1])/(D[0]+D[1])) for n in nums]))
   if (j+1)%20000==0:print('Partner',j+1,'survivors',len(surv),flush=True)
 report={'complete':True,'counts':counts,'certified_numerator_margins':margins,'margin_denominator':Q,'survivors':surv,'seconds':time.time()-start,'scope':'Superset of actual mixed odd-index Nahm pairs; embedded-field, exact exponent and odd-index checks remain.'}
 (P/'odd_mixed_pairings.json').write_text(json.dumps(report,indent=2)+'\n');print(counts)

if __name__=="__main__":main()


==> anc/revision_checks/verify_odd_pairing_integer.py <==
"""Independent complete odd-pair exclusion verifier. Python standard library.

The only numerical inputs are dyadic root proposals. Polynomial signs prove
the root intervals. Explicit atanh series and outward integer division prove
all logarithm and exterior-product bounds. No floats, FLINT, unit groups,
GRH assumption, tolerance tests or presumed field isomorphisms are used.
"""
from pathlib import Path
import hashlib,itertools,json,time

HERE=Path(__file__).resolve().parent
ROOT_BITS=64;S=2**ROOT_BITS
LOG_BITS=96;Q=2**LOG_BITS
GRID_BITS=20;GRID_DIV=2**(LOG_BITS-GRID_BITS)
TERMS=40
PAIRS=list(itertools.combinations(range(4),2))
PERMS=[(0,)+p for p in itertools.permutations((1,2,3))]
def ceildiv(a,b):return -((-a)//b)

def atanh_log_bounds(nlo,dlo,nhi,dhi):
    # 2 atanh(t), with 0<=nlo/dlo<=t<=nhi/dhi<=1/3.
    assert 0<=nlo*dhi<=nhi*dlo and 3*nhi<=dhi
    tlo=nlo*Q//dlo;thi=ceildiv(nhi*Q,dhi)
    t2lo=tlo*tlo//Q;t2hi=ceildiv(thi*thi,Q)
    plo,phi=tlo,thi;lo=hi=0
    for j in range(TERMS):
        lo+=2*plo//(2*j+1);hi+=ceildiv(2*phi,2*j+1)
        plo=plo*t2lo//Q;phi=ceildiv(phi*t2hi,Q)
    # Tail <= 9/[4(2N+1)3^(2N+1)], at t<=1/3.
    hi+=ceildiv(9*Q,4*(2*TERMS+1)*3**(2*TERMS+1))
    return lo,hi

LOG2=atanh_log_bounds(1,3,1,3)
def log_interval(lo,hi):
    assert 0<lo<=hi
    k=lo.bit_length()-1-ROOT_BITS
    D=1<<(ROOT_BITS+k)
    if hi>2*D:
        return log_interval(lo,lo)[0],log_interval(hi,hi)[1]
    a,b=atanh_log_bounds(lo-D,lo+D,hi-D,hi+D)
    if k>=0:return a+k*LOG2[0],b+k*LOG2[1]
    return a+k*LOG2[1],b+k*LOG2[0]

def abs_interval(lo,hi):
    assert lo>0 or hi<0
    return (lo,hi) if lo>0 else (-hi,-lo)
def add(a,b):return a[0]+b[0],a[1]+b[1]
def sub(a,b):return a[0]-b[1],a[1]-b[0]
def mul(a,b):
    products=(a[0]*b[0],a[0]*b[1],a[1]*b[0],a[1]*b[1])
    return min(products)//Q,ceildiv(max(products),Q)
def sqr(a):
    upper=max(a[0]*a[0],a[1]*a[1])
    lower=0 if a[0]<=0<=a[1] else min(a[0]*a[0],a[1]*a[1])
    return lower//Q,ceildiv(upper,Q)

def verified_log_data(poly,record):
    assert len(record)==48
    roots=[int.from_bytes(record[12*i:12*(i+1)],'big',signed=True) for i in range(4)]
    _,a,b,c,e=poly
    aa=a*S;bb=b*S*S;cc=c*S*S*S;ee=e*S**4
    def value(m):return (((m+aa)*m+bb)*m+cc)*m+ee
    # Four disjoint sign-changing intervals contain every root of a quartic.
    ordered=sorted(roots)
    assert all(ordered[i]+1<ordered[i+1] for i in range(3))
    assert all(value(m)*value(m+1)<0 for m in roots)
    assert 0<roots[0] and roots[0]+1<S
    assert roots[1:] == sorted(roots[1:])
    assert all(m+1<0 or m>2*S for m in roots[1:])
    U=[log_interval(*abs_interval(m,m+1)) for m in roots]
    V=[log_interval(*abs_interval(S-m-1,S-m)) for m in roots]
    W=[sub(mul(U[i],V[j]),mul(U[j],V[i])) for i,j in PAIRS]
    R2=(0,0)
    for w in W:R2=add(R2,sqr(w))
    lo=R2[0]//GRID_DIV;hi=ceildiv(R2[1],GRID_DIV)
    assert hi-lo<=4
    return U,V,W,(lo,hi)

def main():
    start=time.time();out=HERE/'pairing'
    inputs={}
    for key in ('small','partner'):
        inputs[key]=HERE/f'odd_{key}_candidates.json'
        inputs[key+'_roots']=out/f'{key}_root_intervals.bin'
    small=json.loads(inputs['small'].read_text())['rows'];partners=json.loads(inputs['partner'].read_text())['rows']
    assert len(small)==1583 and len(partners)==283725
    for key,rows in [('small',small),('partner',partners)]:assert inputs[key+'_roots'].stat().st_size==48*len(rows)
    data=[];buckets={}
    with inputs['small_roots'].open('rb') as stream:
        for i,row in enumerate(small):
            item=verified_log_data(row['polynomial_descending'],stream.read(48));data.append(item)
            lo,hi=item[-1]
            for k in range(lo,hi+1):buckets.setdefault(k,[]).append(i)
    counts={'small_polynomials':len(small),'partner_polynomials':len(partners),'area_candidate_pairs':0,'identical_pairs':0,'wedge_excluded_pairs':0,'surviving_pairs':0,'permutations_checked':0}
    surviving=[];witnesses=[]
    with inputs['partner_roots'].open('rb') as stream:
        for j,row in enumerate(partners):
            poly=row['polynomial_descending'];item=verified_log_data(poly,stream.read(48))
            lo,hi=item[-1];possible=set()
            for k in range(lo,hi+1):possible.update(buckets.get(k,()))
            for i in sorted(possible):
                counts['area_candidate_pairs']+=1
                if poly==small[i]['polynomial_descending']:
                    # Unique interval roots force y=x; exterior reversal then
                    # contradicts independence of x and 1-x.
                    counts['identical_pairs']+=1;continue
                ok=[];proof=[];U,V=item[:2]
                for perm in PERMS:
                    counts['permutations_checked']+=1
                    vals=[add(data[i][2][q],sub(mul(U[perm[k]],V[perm[l]]),mul(U[perm[l]],V[perm[k]]))) for q,(k,l) in enumerate(PAIRS)]
                    witness=next((q for q,v in enumerate(vals) if v[0]>0 or v[1]<0),None)
                    if witness is None:ok.append(perm)
                    else:proof.append([list(perm),witness,list(vals[witness])])
                if ok:counts['surviving_pairs']+=1;surviving.append([i,j,ok])
                else:counts['wedge_excluded_pairs']+=1;witnesses.append([i,j,proof])
            if (j+1)%20000==0:print('Integer verification',j+1,'survivors',counts['surviving_pairs'],flush=True)
    report={'complete':True,'arithmetic':'Python integers only; every root proposal is validated by exact polynomial signs, all logs by explicit series bounds.','root_bits':ROOT_BITS,'log_bits':LOG_BITS,'area_grid_bits':GRID_BITS,'series_terms':TERMS,'counts':counts,'seconds':time.time()-start,'input_sha256':{str(p.relative_to(HERE)):hashlib.sha256(p.read_bytes()).hexdigest() for p in inputs.values()},'survivors':surviving,'scope':'Computer-assisted exclusion of independent, totally real quartic, four-unit configurations with odd saturation index, assuming the height proof in the accompanying note; no main-paper or even-index claim.'}
    (out/'integer_verification.json').write_text(json.dumps(report,indent=2)+'\n')
    (out/'integer_wedge_witnesses.json').write_text(json.dumps(witnesses,separators=(',',':'))+'\n')
    print(json.dumps(report,indent=2))
    assert not surviving,'Some pairs require further work; no complete exclusion.'

if __name__=='__main__':main()


==> anc/revision_checks/verify_symmetric_patterns.py <==
"""Re-enumerate the coupled six-line root patterns using FLINT matrices.

This independently checks completeness of the finite linear enumeration,
not the subsequent parameter-ideal / Singular exclusions. Uses the root
alphabet stated in the paper and compares exact sets with the source data.
"""
from pathlib import Path
from itertools import product
import json, time, argparse
from flint import nmod_mat, fmpq_mat

parser=argparse.ArgumentParser()
parser.add_argument('--data',type=Path,required=True,help='directory containing fix_enum_*.json')
args=parser.parse_args()
root=Path(__file__).resolve().parent
lines=['X=0','X=-1','X=oo','Y=0','Y=-1','Y=oo']
tokens={('0',):(1,None),('-1',):(1,None),('oo',):(1,None),('1',):(1,'A1E'),('-2',):(1,'A0S'),
        ('0','-1'):(2,None),('0','oo'):(2,None),('-1','oo'):(2,None),
        ('-1','-1'):(2,'A1'),('1','0'):(2,'A1E'),('1','-1'):(2,'A1E'),('1','oo'):(2,'A1E'),
        ('0','0'):(2,'A0'),('-2','0'):(2,'A0S'),('-2','-1'):(2,'A0S'),('-2','oo'):(2,'A0S'),
        ('q+',):(2,'A2'),('q-',):(2,'Ah'),('q3',):(2,'Am1')}
quadratics={'q+':(-1,-1),'q-':(1,-1),'q3':(3,1)}
allowed={l:({'A2','Ah','A1','A1E'} if l.endswith('=0') else
            {'A2','Ah'} if l.endswith('=oo') else
            {'A2','Ah','A1','A1E','A0','A0S','Am1'}) for l in lines}
degenerate=[('0',),('-1',),('oo',),('-h',),('oo','oo'),('0','oo'),('-1','oo'),('-h','oo')]

def restriction(w,h,l):
    n=(w+1)*(h+1);size=h if l.startswith('X') else w
    result=[[0]*n for _ in range(size+1)]
    for i in range(w+1):
        for j in range(h+1):
            fixed,free=(i,j) if l.startswith('X') else (j,i)
            maxfixed=w if l.startswith('X') else h
            value=(1 if fixed==0 else 0) if l.endswith('=0') else ((1 if fixed==maxfixed else 0) if l.endswith('=oo') else (-1)**fixed)
            result[free][i*(h+1)+j]=value
    return result

def conditions(tok,R):
    size=len(R)-1;n=len(R[0])
    def comb(coefs):return [sum(coefs[k]*R[k][j] for k in range(size+1)) for j in range(n)]
    if tok==('oo','oo'):return [R[-1],R[-2]]
    if tok==('0','0'):return R[:2]
    if tok==('-1','-1'):
        return [comb([(-1)**k for k in range(size+1)]),comb([0]+[k*(-1)**(k-1) for k in range(1,size+1)])]
    out=[]
    for t in tok:
        if t in quadratics:
            p,q=quadratics[t];out.extend([comb([0,1,-p]),comb([1,0,-q])])
        elif t=='oo':out.append(R[-1])
        elif t=='0':out.append(R[0])
        elif t=='-h':out.append(comb([(-1)**k*2**(size-k) for k in range(size+1)]))
        else:out.append(comb([int(t)**k for k in range(size+1)]))
    return out

def key(wh,combo):return json.dumps([list(wh),{k:list(v) for k,v in combo.items()}],sort_keys=True)
reports=[]
for case,expected in [('special',450),('a1',319),('aa1',31)]:
    start=time.monotonic(); aa={k:set(v) for k,v in allowed.items()}; deg=set()
    if case=='a1':aa['Y=oo']={'A1','A1E'};deg={'X=-1'}
    if case=='aa1':
        aa.update({'Y=oo':{'A1','A1E'},'X=oo':{'A1','A1E'},'Y=0':set(),'X=0':set()})
        deg={'X=-1','Y=-1'}
    found={};tested=0
    for w,h in [(1,1),(1,2),(2,1),(2,2)]:
        n=(w+1)*(h+1);rr={l:restriction(w,h,l) for l in lines}
        opts={l:([t for t in degenerate if len(t)==len(rr[l])-1] if l in deg else
                 [t for t,(sz,ty) in tokens.items() if sz==len(rr[l])-1 and (ty is None or ty in aa[l])]) for l in lines}
        cr={(l,t):conditions(t,rr[l]) for l in lines for t in opts[l]}
        for combo in product(*(opts[l] for l in lines)):
            if case=='special' and not any(tokens[t][1] is not None for t in combo):continue
            tested+=1; rows=[row for l,t in zip(lines,combo) for row in cr[(l,t)]]
            if nmod_mat(rows,1000003).rank()==n:continue
            rref,rank=fmpq_mat(rows).rref()
            if rank==n:continue
            # The kernel contains a vector nonzero on every line iff none
            # of the line-restriction maps annihilates the entire kernel.
            if any(fmpq_mat(rows+rr[l]).rank()==rank for l in lines):continue
            found[key((w,h),dict(zip(lines,combo)))]=n-rank
        print(case,(w,h),'patterns so far',len(found),flush=True)
    stored=json.loads((args.data/f'fix_enum_{case}.json').read_text())
    known={key(wh,combo):dim for wh,combo,dim in stored}
    assert found==known,(case,len(found),len(known),'set mismatch')
    assert len(found)==expected
    report={'case':case,'tested_combinations':tested,'exact_patterns':len(found),
            'matches_stored_set_and_kernel_dimensions':True,'elapsed_seconds':round(time.monotonic()-start,2)}
    reports.append(report);print(json.dumps(report),flush=True)
(root/'symmetric_pattern_verification.json').write_text(json.dumps(reports,indent=2)+'\n')
print('ALL COUPLED PATTERN ENUMERATIONS PASS',flush=True)


==> anc/shift_component_map.json <==
{
  "PR.U0_SHIFT_POLE": [
    "spx:u0:thm:main",
    "spx:u0:lem:deep",
    "spx:u0:lem:unit"
  ],
  "PR.R2_147": [
    "spx:r2:thm:main",
    "spx:r2:lem:entryreduction",
    "spx:r2:thm:comparison"
  ],
  "PR.R1_ZEROCUBIC_POLE": [
    "spx:thm:all",
    "spx:soft:thm:soft",
    "spx:zero:entry",
    "spx:power:lem:power",
    "spx:endpoint:thm:gap",
    "spx:zero:section"
  ]
}


==> anc/verify_cusp_small.py <==
import os
os.environ.setdefault("SYMPY_GROUND_TYPES", "python")
import sympy as s,itertools,collections,json,pathlib
h=s.Symbol('h');c=collections.Counter();degs=collections.Counter();rep=collections.Counter()
for a,b,d in itertools.product(range(7),repeat=3):
 if b==0:c['zero_coupling']+=1;continue
 q=s.Poly(d*(d-1)*h**3-b*b*(b+2*d-1)*h**2+b**3*(2*a-1+b)*h-b**3*a*(a-1),h,modulus=7)
 if q.is_zero:c['zero_cubic']+=1;continue
 bad=s.Poly(h*(h-a)*(h-a+1)*(b*b-d*h)*(b*b+(1-d)*h),h,modulus=7)
 factors=[(f,e) for f,e in s.factor_list(q)[1] if s.gcd(f,bad).degree()==0]
 if any(e>1 for f,e in factors):
  c['repeated']+=1;assert len(factors)==1 and factors[0][0].degree()==1;rep[factors[0][1]]+=1
 else:
  c['simple']+=1
  if not factors:c['simple_empty']+=1
  for f,e in factors:degs[f.degree()]+=1
print(c);print('simple closed points',degs);print('repeated multiplicities',rep)
assert {k:c[k] for k in ['zero_coupling','zero_cubic','repeated','simple']}=={'zero_coupling':49,'zero_cubic':2,'repeated':22,'simple':270}
assert dict(degs)=={1:202,2:82,3:36};assert dict(rep)=={2:16,3:6}
out=collections.Counter()
for e,f,t,z in itertools.product(range(7),repeat=4):
 if (e,f,t,z)==(0,0,0,0):continue
 roots=[x for x in range(1,6) if z==0 and ((x+2)*f+5*x*t)%7==0 and (4*e+2*f)%7==0]
 out[len(roots)]+=1
print('last P3',out);assert dict(out)=={0:2370,1:30}
for H in range(1,6):assert [n for n in range(1,6) if pow(H,n,7) in (1,6) and pow(H+1,n,7) in (1,6)]==[3]
print('repeated-centre norm test verified for all H')
result={'independent_implementation':'SymPy polynomial factorization with Python ground types and exact finite arithmetic','matrix_strata':dict(c),'simple_points_by_degree':dict(degs),'repeated_root_multiplicity':dict(rep),'last_flat_raw_support':dict(out),'norm_test':'all five H require n=3 for 1<=n<=5'}
endpoints=json.loads(pathlib.Path(__file__).with_name('cusp_exact_endpoints.json').read_text())
assert len(endpoints)==64 and len({tuple(e['parameters']) for e in endpoints})==64
yp=s.Symbol('y');polys=set()
def mod7(q):
 q=s.Rational(q);return int(q.p)*pow(int(q.q),-1,7)%7
for e in endpoints:
 vals=[s.Rational(x) for x in e['parameters']]
 a,b,d=[mod7(x) for x in vals[:3]];H=e['centre']
 assert [a,b,d]==e['matrix_residue']
 r=s.Rational(e['scalar']);assert int(r.q)%7==0 and int(r.q)%49!=0 and int(r.p)%7!=0
 q=s.Poly(d*(d-1)*h**3-b*b*(b+2*d-1)*h**2+b**3*(2*a-1+b)*h-b**3*a*(a-1),h,modulus=7)
 assert int(q.eval(H))%7==0 and int(q.diff().eval(H))%7!=0
 Y=(b*b*pow(H,-1,7)-d)%7;y0=Y*pow(1+Y,-1,7)%7
 P=s.Poly(e['polynomial_y'],yp);assert P.is_irreducible and P.discriminant()==49
 assert s.Poly(P.as_expr()-(yp-y0)**3,yp,modulus=7).is_zero
 polys.add(str(P.as_expr()))
assert len(polys)==6
result['endpoint_structural_checks']={'distinct_vectors':64,'irreducible_cubics':6,'cubic_discriminants':49,'all_cubic_reductions_match_centres':True,'all_scalars_have_valuation':-1,'scope':'Checks the printed vectors, residues, pole valuations and defining cubics; does not independently recompute the coefficient equations or search trees.'}
pathlib.Path(__file__).with_name('cusp_independent_small_checks.json').write_text(json.dumps(result,indent=2)+'\n')

